String correlators on $\text{AdS}_3$: Four-point functions

We propose a closed-form formula for genus 0 four-point functions in $\text{AdS}_3$ string theory with pure NS-NS flux including arbitrary amounts of spectral flow. Our formula passes many non-trivial consistency checks and has intriguing connections to Hurwitz theory. This paper is the second in a series with several instalments.

==> anc/4ptf_ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    556835,      14519]
NotebookOptionsPosition[    543999,      14285]
NotebookOutlinePosition[    544338,      14300]
CellTagsIndexPosition[    544295,      14297]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Correlators on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],ExpressionUUID->
  "acbb52d2-1260-4f7c-af67-883fcc660605"],
 ": Four-point functions"
}], "Title",
 CellChangeTimes->{{3.811148224060327*^9, 3.811148233126856*^9}, {
  3.83078293904632*^9, 
  3.830782942079698*^9}},ExpressionUUID->"bdef6512-4b85-449e-97c4-\
80e3ae746fd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "notebook", " ", "is", " ", "the", " ", "ancillary", " ", 
    "notebook", " ", "to", " ", "the", " ", "paper", " ", 
    "\"\<Correlators on \!\(\*SubscriptBox[\(AdS\), \(3\)]\): Four-point \
functions\>\""}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Authors", ":", " ", 
     RowBox[{"Andrea", " ", "Dei"}]}], ",", " ", 
    RowBox[{"Lorenz", " ", 
     RowBox[{"Eberhardt", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], 
      "-", "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", " ", 
    RowBox[{"please", " ", "acknowledge", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "It", " ", "contains", " ", "all", " ", "the", " ", "algorithms", " ", 
     "described", " ", "in", " ", "the", " ", "paper", " ", "to", " ", 
     "constrain", " ", "and", " ", "compute", " ", "correlators", " ", "of", 
     " ", "the", " ", "worldsheet", " ", "theory", " ", "for", " ", "strings",
      " ", "on", " ", 
     SubscriptBox["AdS", "3"], " ", "with", " ", "pure", " ", "NS"}], "-", 
    RowBox[{"NS", " ", 
     RowBox[{"flux", "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.812965878775465*^9, 3.812966028744035*^9}, {
   3.812966069554441*^9, 3.812966121814488*^9}, {3.812967998600629*^9, 
   3.812968000449061*^9}, {3.8129680625123997`*^9, 3.8129680681455727`*^9}, 
   3.830782964595538*^9, {3.834318748585767*^9, 
   3.834318753366695*^9}},ExpressionUUID->"19b1d65e-5d5f-429b-be0b-\
f60bdbafd5bb"],

Cell[CellGroupData[{

Cell["Constraints on correlators", "Section",
 CellChangeTimes->{{3.806928315377825*^9, 3.8069283177827797`*^9}, {
  3.8111482927034807`*^9, 3.811148315302681*^9}, {3.8129689658342247`*^9, 
  3.812968968160342*^9}},ExpressionUUID->"11b21689-27ea-4f89-a40e-\
9f960ded49cb"],

Cell[CellGroupData[{

Cell["Basic functionality", "Subsection",
 CellChangeTimes->{{3.811148317415759*^9, 
  3.811148321521696*^9}},ExpressionUUID->"0db08b0b-c8d1-43e8-978c-\
fca2db7d3bef"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "A", " ", "correlator", " ", "is", " ", "represented", " ", "by", " ", 
    RowBox[{"V", "[", 
     RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], ",", " ", 
   RowBox[{"where", " ", "x"}], ",", " ", 
   RowBox[{
    RowBox[{
    "y", " ", "and", " ", "z", " ", "are", " ", "lists", " ", "of", " ", 
     "the", " ", "respective", " ", 
     RowBox[{"coordinates", ".", " ", "Hence"}], " ", "a", " ", "general", 
     " ", "3"}], "-", 
    RowBox[{
    "point", " ", "function", " ", "is", " ", "represented", " ", "by", " ", 
     RowBox[{"V", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["x", "1"], ",", 
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"], ",", 
         SubscriptBox["z", "3"]}], "}"}]}], "]"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"whereas", " ", "a", " ", "general", " ", "4"}], "-", 
    RowBox[{
    "point", " ", "function", " ", "is", " ", "represented", " ", "by", " ", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["x", "1"], ",", 
          SubscriptBox["x", "2"], ",", 
          SubscriptBox["x", "3"], ",", 
          SubscriptBox["x", "4"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"], ",", 
          SubscriptBox["y", "4"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"], ",", 
          SubscriptBox["z", "3"], ",", 
          SubscriptBox["z", "4"]}], "}"}]}], "]"}], ".", " ", "The"}], " ", 
     "sl", 
     RowBox[{"(", 
      RowBox[{"2", ",", "\[DoubleStruckCapitalR]"}], ")"}], " ", "spins", " ",
      "will", " ", "be", " ", "denoted", " ", "by", " ", 
     SubscriptBox["j", "i"], " ", "and", " ", "the", " ", "spectral", " ", 
     "flow", " ", "numbers", " ", "will", " ", "be", " ", "denoted", " ", 
     "by", " ", "a", " ", "list", " ", 
     RowBox[{"w", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.811148323442013*^9, 3.811148490702614*^9}, {
  3.8322520678427153`*^9, 3.832252070940372*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"b39ed8d1-323c-47e5-bcdd-03f5f0af2124"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "There", " ", "are", " ", "some", " ", "variables", " ", "that", " ", 
    "are", " ", "reserved", " ", "and", " ", "should", " ", "never", " ", 
    "be", " ", "used", " ", "as", " ", "a", " ", 
    RowBox[{"counter", ".", " ", "These"}], " ", "are", " ", "j", " ", 
    RowBox[{"(", 
     RowBox[{
     "which", " ", "is", " ", "reserved", " ", "for", " ", "the", " ", 
      "\[GothicS]\[GothicL]", 
      RowBox[{"(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalR]"}], ")"}], " ", "spins"}], 
     ")"}]}], ",", " ", 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
     "which", " ", "is", " ", "reserved", " ", "for", " ", "the", " ", 
      "level"}], ")"}], " ", "and", " ", "F", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "which", " ", "is", " ", "used", " ", "for", " ", "the", " ", 
        "unknowns", " ", "in", " ", "the", " ", "spectrally", " ", "flowed", 
        " ", "correlator"}], ",", " ", 
       RowBox[{
       "see", " ", "Section", " ", "4", " ", "of", " ", "1911.00378"}]}], 
      ")"}], ".", " ", "One"}], " ", "should", " ", "also", " ", "avoid", " ",
     "to", " ", "use", " ", "x"}], ",", " ", 
   RowBox[{"y", " ", "and", " ", "z"}], ",", " ", 
   RowBox[{
   "which", " ", "are", " ", "reserved", " ", "for", " ", "the", " ", 
    "positions", " ", "of", " ", "the", " ", "vertex", " ", 
    RowBox[{"operators", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.811160184108554*^9, 3.811160228457561*^9}, {
  3.811160611488986*^9, 3.811160653345736*^9}, {3.811168086924753*^9, 
  3.81116810863352*^9}, {3.832252077249716*^9, 3.832252081573451*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c2e6af04-434b-48aa-ba91-9c593d458bea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "avoid", " ", "special", " ", "cases"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "set", " ", 
      SuperscriptBox["0", "0"]}], "=", "1."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Unprotect", "[", "Power", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Power", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Protect", "[", "Power", "]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8111482661943693`*^9, 3.8111482806659403`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"5d0588ee-2d95-4675-88fd-b8dd7624b722"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "frequently", " ", "deal", " ", "with", " ", "expressions", " ",
     "that", " ", "are", " ", "a", " ", "sum", " ", "of", " ", 
    RowBox[{"V", "'"}], "s", " ", "with", " ", 
    RowBox[{"derivatives", ".", " ", "Our"}], " ", "standard", " ", 
    "simplify", " ", "procedure", " ", "is", " ", "to", " ", "collect", " ", 
    "these", " ", "and", " ", 
    RowBox[{"factor", "/", "simplify"}], " ", "the", " ", 
    RowBox[{"coefficients", ".", " ", "These"}], " ", "are", " ", "various", 
    " ", "helper", " ", "functions", " ", "to", " ", "achieve", " ", 
    RowBox[{"this", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VFactor", "[", "expr_", "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "__", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", "__", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", "_", "]"}], "[", "__", "]"}]}], "}"}], ",", 
      "Factor"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCollect", "[", "expr_", "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "__", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", "__", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", "_", "]"}], "[", "__", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VSimplify", "[", "expr_", "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "__", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", "__", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", "_", "]"}], "[", "__", "]"}]}], "}"}], ",", 
      "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "We", " ", "fix", " ", "the", " ", "Moebius", " ", "symmetries", " ", 
       "and", " ", "the", " ", "global", " ", "SL", 
       RowBox[{"(", 
        RowBox[{"2", ",", "C"}], ")"}], " ", "symmetry", " ", "by", " ", 
       "putting", " ", 
       SubscriptBox["x", "0"]}], "=", 
      RowBox[{
       SubscriptBox["z", "0"], "=", "0"}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "1"], "=", 
      RowBox[{
       SubscriptBox["z", "1"], "=", 
       RowBox[{
        RowBox[{"1", " ", "and", " ", 
         SubscriptBox["x", "3"]}], "=", 
        RowBox[{
         SubscriptBox["z", "3"], "=", 
         RowBox[{
          RowBox[{"\[Infinity]", ".", " ", "The"}], " ", "former", " ", "two",
           " ", "conditions", " ", "are", " ", "straightforward", " ", "to", 
          " ", 
          RowBox[{"implement", ".", " ", "To"}], " ", "bring", " ", "the", 
          " ", "third", " ", "insertion", " ", "to", " ", 
          "\[Infinity]"}]}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"we", " ", "first", " ", "set", " ", 
       SubscriptBox["z", "3"]}], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", "and", " ", "then", " ", "send", " ", 
        "the", " ", "two", " ", "to", " ", 
        RowBox[{"infinity", ".", " ", "The"}], " ", "following", " ", 
        "function", " ", "achieves", " ", "this", " ", "and", " ", "inserts", 
        " ", "the", " ", "correct", " ", 
        RowBox[{"prefactors", ".", " ", "It"}], " ", "assumes", " ", "that", 
        " ", 
        SubscriptBox["z", "3"]}], "=", 
       RowBox[{
        SubscriptBox["x", "3"], " ", "is", " ", "already", " ", 
        RowBox[{"set", ".", " ", "To"}], " ", "take", " ", "the", " ", 
        "limit"}]}]}], ",", " ", 
     RowBox[{
     "we", " ", "also", " ", "need", " ", "to", " ", "pass", " ", "on", " ", 
      "the", " ", "spectral", " ", "flow", " ", "index", " ", 
      SubscriptBox["w", "3"], " ", "to", " ", "the", " ", 
      RowBox[{"function", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VLimit", "[", 
      RowBox[{"expr_List", ",", "w3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"VLimit", "[", 
        RowBox[{"#", ",", "w3"}], "]"}], "&"}], "/@", 
      RowBox[{"Flatten", "[", "expr", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VLimit", "[", 
     RowBox[{"expr_", ",", "w3_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"exprscaled", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], "expr"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Derivative", "[", "m__", "]"}], "[", "V", "]"}], "[", 
               RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
              
              RowBox[{
               SuperscriptBox[
                RowBox[{
                "x", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "1"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
                   RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], 
                  ")"}]}]], 
               RowBox[{
                RowBox[{
                 RowBox[{"Derivative", "[", "m", "]"}], "[", "V", "]"}], "[", 
                
                RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"V", "[", "__", "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", 
              "__", "]"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{"#", "/.", 
              RowBox[{
               SubscriptBox["y", "3"], "\[Rule]", 
               RowBox[{
                SubscriptBox["y", "3"], 
                SuperscriptBox[
                 SubscriptBox["x", "3"], 
                 RowBox[{"2", "-", 
                  RowBox[{"2", "w3"}]}]]}]}]}], "]"}], "&"}]}], "]"}]}], ",", 
        "power"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"power", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"#", ",", 
             SubscriptBox["x", "3"]}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"List", "@@", "exprscaled"}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"V", "[", 
                RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]",
                "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Derivative", "[", "m__", "]"}], "[", "V", "]"}], 
                "[", 
                RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]",
                "1"}]}], "}"}]}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["x", "3"], 
            RowBox[{"-", "power"}]], 
           FractionBox["exprscaled", 
            RowBox[{"Zeta", "[", "3", "]"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"V", "[", "__", "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", 
             "__", "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"Limit", "[", 
            RowBox[{"#", ",", 
             RowBox[{
              SubscriptBox["x", "3"], "\[Rule]", "\[Infinity]"}]}], "]"}], 
           "&"}]}], "]"}], "/.", 
        RowBox[{
         SubscriptBox["x", "3"], "\[Rule]", "\[Infinity]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwdyksowwEAx/F/0uLgsdXE5GC1kKm1yPvxTzmIbdY8tjUHbQmh1kqWA9rE
iNlDmoOxZClRHEQeURRt1rgpwpLy92jasi2y3//w7XP55nYNSjUJBEFkx4MD
dYm8kRaKvCzQ58NWoVcALeIHITQfbBsNcorsbSqegMFq7wwMHDOt0HFm5hnj
3j/b86B+t7sQal0qPgz3twvgQomcVq3mFMMoe6UU/gUbRPTXeSeBn+mHHdA2
n9wHPRbVHJQ+xmiDO6Z3g5IiRZVDIei+DUXgy2RSFDok+yxj3NlNFxtab5jl
kFFhoxVeMGph4MpHQq/YUiXQUKROtUrrLytSQi2DNQ3tadfu0WGK/DJlbsGP
I+ceXNJRPth48huCG35uGDp/3iIw5smJQu75MjEGZW5aPV8lhAbilHZcVtMM
ffVrtE+69Ta42GNVQMV3asZUXM5rShb8B6EK3Ho=
  "],
 CellLabel->"In[66]:=",ExpressionUUID->"4fb8e00b-00f0-4199-bc5e-2780518346c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "frequently", " ", "need", " ", "to", " ", "eliminate", " ", 
    "variables", " ", "from", " ", "linear", " ", 
    RowBox[{"equations", ".", " ", "We"}], " ", "use", " ", "the", " ", 
    "following", " ", 
    RowBox[{"function", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EliminateSolve", "[", 
    RowBox[{"eqstemp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eqs", "=", 
        RowBox[{"Flatten", "[", "eqstemp", "]"}]}], ",", "i", ",", "pos", ",",
        "sol", ",", "soltemp"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "We", " ", "eliminate", " ", "successively", " ", "all", " ", 
        "variables", " ", "from", " ", "the", " ", "linear", " ", 
        RowBox[{"equations", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "The", " ", "first", " ", "equation", " ", "in", " ", "which", " ", 
          "the", " ", "variable", " ", 
          RowBox[{"appears", ".", " ", 
           RowBox[{"{", "0", "}"}]}], " ", "is", " ", "the", " ", "default", 
          " ", "value"}], ",", " ", 
         RowBox[{
          RowBox[{"so", " ", "pos"}], "=", 
          RowBox[{
           RowBox[{"{", "0", "}"}], " ", "if", " ", "the", " ", "variable", 
           " ", 
           RowBox[{"doesn", "'"}], "t", " ", 
           RowBox[{"appear", ".", " ", "In"}], " ", "that", " ", "case", " ", 
           "we", " ", "go", " ", "directly", " ", "to", " ", "the", " ", 
           "next", " ", 
           RowBox[{"variable", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pos", "=", 
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"eqs", ",", 
             RowBox[{
             "vars", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"{", "0", "}"}], ",", "\[Infinity]"}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"pos", "\[NotEqual]", "0"}], " ", 
           RowBox[{"(*", 
            RowBox[{"&&", 
             RowBox[{"!", 
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"Quiet", "[", 
                 RowBox[{"sol", "/.", 
                  RowBox[{
                   RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "eqs", "\[LeftDoubleBracket]", "pos", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{
                    "vars", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                 "]"}], ",", "ComplexInfinity", ",", "\[Infinity]"}], 
               "]"}]}]}], "*)"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "The", " ", "solution", " ", "of", " ", "the", " ", "first", " ", 
             "equation", " ", "where", " ", "the", " ", "variabel", " ", 
             RowBox[{"appears", "."}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"soltemp", "=", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "eqs", "\[LeftDoubleBracket]", "pos", 
                  "\[RightDoubleBracket]"}], "\[Equal]", "0"}], ",", 
                RowBox[{
                "vars", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
              "1", "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"The", " ", "updated", " ", "full", " ", "solution"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{"sol", "=", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"sol", "/.", "soltemp"}], ",", "soltemp"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "The", " ", "updated", " ", "remaining", " ", "equations"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{"eqs", "=", 
             RowBox[{"Factor", "[", 
              RowBox[{
               RowBox[{"Delete", "[", 
                RowBox[{"eqs", ",", "pos"}], "]"}], "/.", "sol"}], 
              "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"eqs", ",", 
        RowBox[{"Factor", "[", "sol", "]"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.821798125543347*^9, 3.82179814376537*^9}, {
   3.821799152787187*^9, 3.821799157838375*^9}, {3.821811367056518*^9, 
   3.821811405765217*^9}, {3.821811457201357*^9, 3.821811544358851*^9}, {
   3.821811584129949*^9, 3.821811588043522*^9}, {3.821811644979135*^9, 
   3.821811673077797*^9}, {3.821811765235475*^9, 3.8218117673933764`*^9}, {
   3.8218118160462914`*^9, 3.821811826721887*^9}, {3.8218129725592546`*^9, 
   3.821812985946015*^9}, {3.821813050865398*^9, 3.821813051193041*^9}, {
   3.821813117997445*^9, 3.821813132053248*^9}, {3.8218131832087803`*^9, 
   3.8218132416066027`*^9}, {3.821813777527014*^9, 3.821813853642571*^9}, {
   3.821813935592709*^9, 3.8218139358803473`*^9}, {3.8219741025261908`*^9, 
   3.821974107554335*^9}, {3.8219741642466326`*^9, 3.8219741689063425`*^9}, {
   3.821976517213249*^9, 3.8219765491781015`*^9}, {3.821976633317689*^9, 
   3.821976638287459*^9}, {3.821976790310461*^9, 3.8219768642635126`*^9}, {
   3.8219893375078316`*^9, 3.82198933835855*^9}, {3.8219893953472786`*^9, 
   3.8219893957432175`*^9}, {3.8219897368763156`*^9, 
   3.8219897497825785`*^9}, {3.8219897802901793`*^9, 3.821989802073933*^9}, 
   3.8219898762478175`*^9, {3.8219899531407824`*^9, 3.821989966911683*^9}, {
   3.8219900249278975`*^9, 3.8219901178624105`*^9}, {3.8219901569028482`*^9, 
   3.821990157210004*^9}, {3.8219904205151877`*^9, 3.821990425046163*^9}, {
   3.8219904605250893`*^9, 3.8219904764232087`*^9}, {3.8321624541141663`*^9, 
   3.832162503172227*^9}, {3.832162599389986*^9, 3.8321626221744547`*^9}, {
   3.8321626629731503`*^9, 3.8321626664619493`*^9}, {3.832162772802351*^9, 
   3.832162833618078*^9}, {3.83216290052183*^9, 3.832162922498179*^9}, {
   3.8321629529841223`*^9, 3.832162953506733*^9}, {3.832163010353898*^9, 
   3.83216301088165*^9}, {3.832163043031419*^9, 3.832163166704029*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"be1c5183-2ad0-4f2e-805c-b6745f61b6f7"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[GothicS]\[GothicL](2,\[DoubleStruckCapitalC]) conventions", \
"Subsection",
 CellChangeTimes->{{3.811155946071703*^9, 3.811155978671647*^9}, {
  3.832157423374723*^9, 3.832157424870378*^9}, {3.832157481808242*^9, 
  3.832157483123949*^9}},ExpressionUUID->"8b6a87ad-aab8-4fa9-b5e5-\
d2572d27982a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Killing", " ", "form", " ", "and", " ", "structure", " ", "constants"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["k", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", "k"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "=", "k"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], " ", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        RowBox[{"a", "+", "b"}], ",", "c"}], "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811155987719314*^9, 3.811155996096435*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"560c602f-3219-4cf7-b322-5a0b9af8c060"]
}, Closed]],

Cell[CellGroupData[{

Cell["Global Ward identities", "Subsection",
 CellChangeTimes->{{3.811149060688924*^9, 
  3.811149066600184*^9}},ExpressionUUID->"21e35535-52e9-4def-ac42-\
519b13d0413a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "Ward", " ", 
     RowBox[{"identities", ".", " ", "We"}], " ", "eliminate", " ", "the", 
     " ", "first", " ", "three", " ", 
     SubscriptBox["x", "i"], " ", 
     RowBox[{"derivatives", ".", " ", "This"}], " ", "function", " ", "can", 
     " ", "handle", " ", "arbitrarily", " ", "many", " ", 
     RowBox[{"derivatives", ".", " ", "It"}], " ", "first", " ", "replaces", 
     " ", "x"}], ",", "y", ",", 
    RowBox[{"z", " ", "by", " ", "three", " ", 
     RowBox[{"proxies", ".", " ", "The"}], " ", "function", " ", "also", " ", 
     "works", " ", "if", " ", "some", " ", "of", " ", "the", " ", 
     SubscriptBox["x", "i"], " ", "are", " ", "already", " ", "specified", 
     " ", "to", " ", "specific", " ", 
     RowBox[{"values", ".", " ", "In"}], " ", "the", " ", "case", " ", "of", 
     " ", "more", " ", "derivative"}], ",", " ", 
    RowBox[{"one", " ", "has", " ", "to", " ", "apply", " ", "it", " ", 
     RowBox[{"repeatedly", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"WardIdentitiesx", "[", "w_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "list__", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", 
            RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], "]"}], 
         "\[GreaterEqual]", "1"}]}], "\[RuleDelayed]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "=", 
            RowBox[{"Length", "[", "w", "]"}]}], ",", 
           RowBox[{"i", "=", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", 
                 RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], 
                "]"}]}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", "r", 
           ",", "l", ",", "m", ",", 
           RowBox[{"h0", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["j", "p"], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", "k", " ", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "p", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}], ",", 
           "newlist", ",", "xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], ",", 
         
         RowBox[{
          RowBox[{"newlist", "=", 
           RowBox[{
            RowBox[{"{", "list", "}"}], "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"UnitVector", "[", 
               RowBox[{"n", ",", "i"}], "]"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "n"}], "]"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "n"}], "]"}]}], "}"}]}]}], ";", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"D", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "r", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", "=", 
                    RowBox[{
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "r"}], "}"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                    ";", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "i", "]"}], "-", 
                    RowBox[{"xtemp", "[", "r", "]"}]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    "h0", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "-", 
                    RowBox[{
                    "h0", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "h0", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}]}], ")"}], " ", "#1"}], "-", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "i", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "i", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}], "-", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "r", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "r", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}], "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "l", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "l", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"m", "=", "4"}], "n"], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "r", "]"}], "-", 
                    RowBox[{"xtemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "h0", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], " ", "#1"}], "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "m", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "m", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "r", "]"}], "-", 
                    RowBox[{"xtemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "l", "]"}], "-", 
                    RowBox[{"xtemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"xtemp", "[", "m", "]"}]], "#1"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "i", "]"}], "-", 
                    RowBox[{"xtemp", "[", "r", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "i", "]"}], "-", 
                    RowBox[{"xtemp", "[", "l", "]"}]}], ")"}]}], 
                    ")"}]}]}]}]}], ")"}]}], "&"}], ")"}], "[", 
                  RowBox[{"V", "[", 
                   RowBox[{
                    RowBox[{"xtemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ytemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ztemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}]}], "]"}], "]"}], "}"}],
                 ",", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Transpose", "/@", 
                   RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"xtemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ytemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ztemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}]}], "}"}], ",", 
                    "newlist"}], "}"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}],
              "/.", "\[VeryThinSpace]", 
             RowBox[{
              RowBox[{"xtemp", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}],
             "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"ytemp", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}], 
           "/.", "\[VeryThinSpace]", 
           RowBox[{
            RowBox[{"ztemp", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{
            "z", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}]}]}]}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"WardIdentitiesz", "[", "w_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "list__", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", 
            RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], "]"}], 
         "\[GreaterEqual]", "1"}]}], "\[RuleDelayed]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "=", 
            RowBox[{"Length", "[", "w", "]"}]}], ",", 
           RowBox[{"i", "=", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
                RowBox[{"3", ",", 
                 RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
                 RowBox[{"3", ",", 
                  RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], 
                "]"}]}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", "r", 
           ",", "l", ",", "m", ",", 
           RowBox[{"\[CapitalDelta]0", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  SubscriptBox["j", "p"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["j", "p"], "-", "1"}], ")"}]}], 
                 RowBox[{"k", "-", "2"}]]}], "-", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "p", "\[RightDoubleBracket]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["j", "p"], "+", 
                  RowBox[{
                   FractionBox["1", "4"], " ", "k", " ", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "p", 
                    "\[RightDoubleBracket]"}]}]}], ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}], ",", 
           "newlist", ",", "xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], ",", 
         
         RowBox[{
          RowBox[{"newlist", "=", 
           RowBox[{
            RowBox[{"{", "list", "}"}], "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "n"}], "]"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "n"}], "]"}], ",", 
              RowBox[{"UnitVector", "[", 
               RowBox[{"n", ",", "i"}], "]"}]}], "}"}]}]}], ";", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"D", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "r", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", "=", 
                    RowBox[{
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "r"}], "}"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                    ";", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "i", "]"}], "-", 
                    RowBox[{"ztemp", "[", "r", "]"}]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    "\[CapitalDelta]0", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "-", 
                    RowBox[{
                    "\[CapitalDelta]0", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "\[CapitalDelta]0", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}]}], ")"}], " ", "#1"}], "+", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "i", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "i", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "r", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "r", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "l", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "l", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"m", "=", "4"}], "n"], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "r", "]"}], "-", 
                    RowBox[{"ztemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "\[CapitalDelta]0", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], " ", "#1"}], "-", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "m", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "m", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "r", "]"}], "-", 
                    RowBox[{"ztemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "l", "]"}], "-", 
                    RowBox[{"ztemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ztemp", "[", "m", "]"}]], "#1"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "i", "]"}], "-", 
                    RowBox[{"ztemp", "[", "r", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "i", "]"}], "-", 
                    RowBox[{"ztemp", "[", "l", "]"}]}], ")"}]}], 
                    ")"}]}]}]}]}], ")"}]}], "&"}], ")"}], "[", 
                  RowBox[{"V", "[", 
                   RowBox[{
                    RowBox[{"xtemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ytemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ztemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}]}], "]"}], "]"}], "}"}],
                 ",", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Transpose", "/@", 
                   RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"xtemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ytemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ztemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}]}], "}"}], ",", 
                    "newlist"}], "}"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}],
              "/.", "\[VeryThinSpace]", 
             RowBox[{
              RowBox[{"xtemp", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}],
             "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"ytemp", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}], 
           "/.", "\[VeryThinSpace]", 
           RowBox[{
            RowBox[{"ztemp", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{
            "z", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}]}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "join", " ", "the", " ", "two", " ", "replacement", " ", 
     "rules", " ", "to", " ", "form", " ", "one", " ", "replacement", " ", 
     RowBox[{"rule", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WardIdentities", "[", "w_", "]"}], ":=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"WardIdentitiesx", "[", "w", "]"}], ",", 
       RowBox[{"WardIdentitiesz", "[", "w", "]"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7888684729749527`*^9, 3.7888685292601757`*^9}, {
   3.788906944366029*^9, 3.788906986796111*^9}, {3.788967393224449*^9, 
   3.7889673938246517`*^9}, {3.800719328969475*^9, 3.800719339029585*^9}, {
   3.800719397066222*^9, 3.800719646210384*^9}, {3.800719784006296*^9, 
   3.800719802434759*^9}, {3.800719867739003*^9, 3.800719868796754*^9}, {
   3.800804849146731*^9, 3.8008049147746277`*^9}, {3.800804967905303*^9, 
   3.800805035976344*^9}, {3.800805068097012*^9, 3.800805126635251*^9}, {
   3.805553186379829*^9, 3.8055532371554823`*^9}, {3.811148895401548*^9, 
   3.811149126579335*^9}, {3.811149164040824*^9, 3.811149182826078*^9}, {
   3.811160046774081*^9, 3.811160166756675*^9}, {3.811160319678129*^9, 
   3.811160319761548*^9}, {3.815240645878388*^9, 3.8152407049190283`*^9}, {
   3.815240748161275*^9, 3.815240796746681*^9}, {3.815241535790949*^9, 
   3.81524155674966*^9}, {3.815242468389888*^9, 3.815242477053825*^9}, {
   3.815245511587638*^9, 3.8152455254917707`*^9}, {3.8172983112825737`*^9, 
   3.817298330503227*^9}, 3.8257798371858015`*^9, {3.8257798790218973`*^9, 
   3.825779892703092*^9}, {3.8257799437523775`*^9, 3.825779943976437*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"b2f39563-e6c2-4227-80e0-38c8df94beb7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Correlators with current insertions", "Subsection",
 CellChangeTimes->{{3.8111560062522793`*^9, 
  3.811156013798032*^9}},ExpressionUUID->"dbcae705-dc83-434e-8175-\
ddd0e8aa7e39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "correlators", " ", "with", " ", 
     SuperscriptBox["J", "+"]}], ",", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["J", "3"], " ", "and", " ", 
      SuperscriptBox["J", "-"], " ", 
      RowBox[{"inserted", ".", " ", "a"}], " ", "can", " ", "be"}], " ", "-", 
     "1"}], ",", "0", ",", " ", 
    RowBox[{
     RowBox[{
     "or", " ", "1.", " ", "\[Zeta]", " ", "is", " ", "the", " ", "position", 
      " ", "of", " ", "the", " ", "additional", " ", 
      RowBox[{"current", ".", " ", "For"}], " ", 
      RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
     ">", "1"}], ",", " ", 
    RowBox[{"this", " ", "still", " ", "involves", " ", "unknowns"}], ",", 
    " ", 
    RowBox[{"which", " ", "are", " ", "solved", " ", 
     RowBox[{"below", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"JV", "[", "a_", "]"}], "[", "w_", "]"}], "[", 
      RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "[", "\[Zeta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"JV", "[", "a", "]"}], "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "w", "]"}]}], ",", "i", ",", "l"}], "}"}], 
       ",", 
       RowBox[{"VCollect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "a"}], ")"}], 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[Equal]", "1"}], ",", "0", ",", 
                 SuperscriptBox[
                  RowBox[{
                  "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  RowBox[{"-", "a"}]]}], "]"}], 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["j", "i"], "+", 
                    FractionBox[
                    RowBox[{"k", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "2"]}], ")"}], 
                  RowBox[{"V", "[", 
                   RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "+", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                   RowBox[{
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", "0"}], "]"}]}], 
                RowBox[{"\[Zeta]", "-", 
                 RowBox[{
                 "z", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}]]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "n"}], "}"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                 "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 
                 RowBox[{"1", "-", "a"}]], 
                RowBox[{
                 RowBox[{"F", "[", "w", "]"}], "[", 
                 RowBox[{"i", ",", "l"}], "]"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Zeta]", "-", 
                  RowBox[{
                  "z", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}], ")"}], 
                RowBox[{"l", "+", "1"}]]], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "n"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "0", ",", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "}"}]}], "]"}]}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "w", "]"}], "[", 
             RowBox[{"i_", ",", "0"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{
                RowBox[{"UnitVector", "[", 
                 RowBox[{"n", ",", "i"}], "]"}], ",", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", "n"}], "]"}], ",", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", "n"}], "]"}]}], "]"}], "[", "V", "]"}], 
             "[", 
             RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "w", "]"}], "[", 
             RowBox[{"i_", ",", "wtemp_"}], "]"}], "/;", 
            RowBox[{"wtemp", "\[Equal]", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}], 
           "\[RuleDelayed]", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"V", "[", 
              RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "]"}]}]}], "/.", 
         RowBox[{"WardIdentities", "[", "w", "]"}]}], "]"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.800729570390543*^9, 3.800729600865797*^9}, {
   3.800729630910668*^9, 3.8007298455674334`*^9}, {3.800730044895763*^9, 
   3.8007300604399023`*^9}, {3.800730314829022*^9, 3.800730349066033*^9}, {
   3.800732609803389*^9, 3.800732610423867*^9}, 3.800733468814427*^9, {
   3.800733946472159*^9, 3.800733948924212*^9}, {3.800747321875024*^9, 
   3.8007474249895363`*^9}, {3.800802100790349*^9, 3.800802108700317*^9}, {
   3.800805406239842*^9, 3.800805433383462*^9}, {3.8008055376593227`*^9, 
   3.80080555290801*^9}, 3.8008157626918297`*^9, {3.800816072664115*^9, 
   3.8008160765419817`*^9}, {3.800821526218957*^9, 3.800821533863006*^9}, {
   3.80122523259895*^9, 3.8012252442137327`*^9}, 3.8012254015017776`*^9, {
   3.801225454685923*^9, 3.801225518918685*^9}, {3.801225628647449*^9, 
   3.8012257035985107`*^9}, {3.801225750793673*^9, 3.80122590263626*^9}, {
   3.801225972894251*^9, 3.801225989829278*^9}, {3.801226026062203*^9, 
   3.801226043270967*^9}, {3.801226098719693*^9, 3.801226115546627*^9}, {
   3.801226153469915*^9, 3.801226240635631*^9}, {3.8012262731176167`*^9, 
   3.801226330241911*^9}, {3.801226392556271*^9, 3.80122646774228*^9}, {
   3.801226873414033*^9, 3.8012269775488157`*^9}, {3.801227025168372*^9, 
   3.801227025732465*^9}, {3.801227510952807*^9, 3.8012275441430197`*^9}, {
   3.8055528139512577`*^9, 3.805552858158763*^9}, {3.805553275072404*^9, 
   3.805553277354759*^9}, {3.805553781859768*^9, 3.805553787312437*^9}, 
   3.811155937011084*^9, {3.811156026346345*^9, 3.8111560789093933`*^9}, {
   3.811160480125383*^9, 3.811160482027877*^9}, {3.815164103321095*^9, 
   3.815164109597567*^9}, {3.815239184503705*^9, 3.815239185906528*^9}, {
   3.815239228538906*^9, 3.815239232254436*^9}, {3.8152401762436*^9, 
   3.8152401763814583`*^9}, 3.815241258053306*^9, {3.81524554427174*^9, 
   3.815245549575431*^9}, {3.817298380430224*^9, 3.817298380970693*^9}, {
   3.817298430029723*^9, 3.817298444055447*^9}, {3.821466445948009*^9, 
   3.8214664553598022`*^9}, {3.8257800053178434`*^9, 3.825780005473692*^9}, 
   3.8257845795941534`*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"6448852e-80a7-4d97-8776-6f24144de3de"]
}, Closed]],

Cell[CellGroupData[{

Cell["Constraints", "Subsection",
 CellChangeTimes->{{3.811156088073695*^9, 
  3.811156089743062*^9}},ExpressionUUID->"13e0e769-9581-4f3c-a098-\
e33f317f5649"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "constraint", " ", "on", " ", "the", " ", "correlators", " ", 
    "coming", " ", "from", " ", "the", " ", "regularity", " ", "of", " ", 
    SuperscriptBox["J", "-"], " ", "with", " ", "the", " ", "vertex", " ", 
    RowBox[{"operators", ".", " ", "This"}], " ", "constraint", " ", "is", 
    " ", "explained", " ", "in", " ", "detail", " ", "in", " ", "Section", 
    " ", "4", " ", "of", " ", 
    RowBox[{"1911.00378", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ConstraintEq", "[", "w_", "]"}], "[", 
      RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"ConstraintEq", "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Zeta]", ",", 
          RowBox[{"n", "=", 
           RowBox[{"Length", "[", "w", "]"}]}], ",", "i"}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"VFactor", "[", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{"Series", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"JV", "[", 
                    RowBox[{"-", "1"}], "]"}], "[", "w", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}], "-", 
                   RowBox[{"2", 
                    RowBox[{
                    "x", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"JV", "[", "0", "]"}], "[", "w", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    "x", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "2"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"JV", "[", "1", "]"}], "[", "w", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}]}], ")"}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    SubscriptBox["j", "i"], 
                    RowBox[{"V", "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], " ", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "2"], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}]}], ")"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Zeta]", ",", "0", ",", 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
              "]"}], ",", "\[Zeta]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}], 
                ">", "0"}], "&"}]}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "solution", " ", "of", " ", "the", " ", 
     RowBox[{"constraints", ".", " ", "Applying"}], " ", "this", " ", 
     "replacement", " ", "to", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"JV", "[", "a", "]"}], "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", "]"}], " ", 
     "gives", " ", "the", " ", "full", " ", "correlator", " ", "in", " ", 
     "terms", " ", "of", " ", 
     RowBox[{"V", "'"}], "s", " ", "and", " ", "their", " ", 
     RowBox[{"derivatives", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ConstraintSol", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"VFactor", "[", 
      RowBox[{"EliminateSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ConstraintEq", "[", "w", "]"}], "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", "[", "w", "]"}], "[", 
            RowBox[{"i", ",", "l"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "w", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{
              "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}], 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwlzE0ow3EAxvG/TYo0tJU1r4stcjIaW0m/ZriQTcrIZc2iltfQmDUSI8ku
kpAUDQfsYOWmEC4SEW1KWXn5aVkZlsb/+Ts8feo5fKXGTn0rj2GYDHZQ3Bc4
r9FRkpbU5oMmacwDtLtqgzAlGompZY3y1Ty46S1OhAvxOcnwbWtZBCXaUykc
FQoIXGuyVEK+R2KEHXoHJ3Nd1w9Dyl4rNJnVk9Auk09BZ5ZPqWMtXCvSQHVY
tWpgdf9srEPF/r2tnbVC+cF5Rbceh9HP8/x7EJ+n0VOS2SLKh2Pahs4JAyXB
mwvOM+v6d7iZEt7RMefO9NzSF+uJRLEMI6Hs5OJWSrpSX0XQfVgvgXsFZTLo
qA6ES1hzGfknXDy8+4V+f4RzReVMKGWdvzUJYJzDLITp3hkxHDPdXFZbKNE2
PnEKvYPtDislj3HPFrjzLu+GfMVAPyyvCg3Bnl2zDXb38cbhy5t2lvu37Zvi
EUpiXQHOP8vV3zw=
  "],
 CellLabel->"In[81]:=",ExpressionUUID->"7cfab404-09cb-421d-9871-98239b2f8875"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "recursion", " ", "relation", " ", "on", " ", "the", " ", 
    RowBox[{"V", "'"}], 
    RowBox[{"s", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RecursionRel", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"RecursionRel", "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "recursion", " ", "relation", " ", "with", " ", "the", " ", 
     "third", " ", "field", " ", "taken", " ", "to", " ", 
     RowBox[{"infinity", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RecursionRelLim", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"RecursionRelLim", "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"VLimit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RecursionRel", "[", "w", "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8007245935275383`*^9, 3.800724697705682*^9}, {
   3.800727447332778*^9, 3.800727526344759*^9}, {3.800727579420869*^9, 
   3.800727616428747*^9}, {3.8007284884861593`*^9, 3.8007284903927393`*^9}, {
   3.80072919956778*^9, 3.800729203702655*^9}, {3.8008011815116243`*^9, 
   3.800801186303956*^9}, {3.8008215466314487`*^9, 3.800821546829031*^9}, {
   3.8012255468765583`*^9, 3.801225554282929*^9}, {3.806204868280477*^9, 
   3.806204869336931*^9}, {3.806206664010686*^9, 3.8062066662258453`*^9}, {
   3.811156268506281*^9, 3.8111562812851152`*^9}, {3.81116046714459*^9, 
   3.8111604701330853`*^9}, {3.8111622282447853`*^9, 3.811162228415292*^9}, {
   3.811164174637024*^9, 3.81116417665387*^9}, {3.811164366122305*^9, 
   3.8111643688564863`*^9}, {3.811171182963612*^9, 3.8111711988413563`*^9}, {
   3.8111718042094183`*^9, 3.811171808028808*^9}, {3.814868642203932*^9, 
   3.814868642776664*^9}, {3.821466049432366*^9, 3.821466050938513*^9}, {
   3.821798567301436*^9, 3.821798569246564*^9}, {3.8218002194697227`*^9, 
   3.82180022935283*^9}, 3.821800323925123*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"39ddfb1c-25c2-4ca0-ba34-e84e56f8e50d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Null vector equations", "Subsection",
 CellChangeTimes->{{3.811156343176804*^9, 
  3.811156346428752*^9}},ExpressionUUID->"671414d5-608b-4cea-8514-\
2c120586f4fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"JVpulled", "[", "1", "]"}], "[", "w_", "]"}], "[", "i_", "]"}],
     "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "[", "\[Zeta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"JV", "[", "1", "]"}], "[", "w", "]"}], "[", 
    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"JVpulled", "[", "0", "]"}], "[", "w_", "]"}], "[", "i_", "]"}],
     "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "[", "\[Zeta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"JV", "[", "0", "]"}], "[", "w", "]"}], "[", 
     RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", "]"}], "-", 
   RowBox[{
    RowBox[{"x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"JV", "[", "1", "]"}], "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"JVpulled", "[", 
       RowBox[{"-", "1"}], "]"}], "[", "w_", "]"}], "[", "i_", "]"}], "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "[", "\[Zeta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"JV", "[", 
       RowBox[{"-", "1"}], "]"}], "[", "w", "]"}], "[", 
     RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"JV", "[", "0", "]"}], "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", "]"}]}], "+", 
   
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
     "2"], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"JV", "[", "1", "]"}], "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
     "]"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.821475396728734*^9, 3.821475512336507*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"11edf201-c263-4a6c-91dd-9cadbab2b59a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Singular", " ", "flowed", " ", "null", " ", "vector", " ", "condition", 
     " ", "at", " ", "level", " ", "1", " ", "for", " ", 
     SubscriptBox["j", "i"]}], "=", 
    FractionBox["k", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Singular", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "w_"}], "]"}], "[", "i_", "]"}], 
     "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Singular", "[", 
        RowBox[{"1", ",", "1", ",", "1", ",", "w"}], "]"}], "[", "i", "]"}], 
      "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Zeta]", ",", 
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "w", "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ">", 
           "0"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{"-", "1"}]], " ", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"JVpulled", "[", 
                    RowBox[{"-", "1"}], "]"}], "[", "w", "]"}], "[", "i", 
                  "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
                "]"}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
                "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Zeta]", ",", 
                RowBox[{
                "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "}"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"JVpulled", "[", "0", "]"}], "[", "w", "]"}], "[", 
                  "i", "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
                "]"}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
                "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Zeta]", ",", 
                RowBox[{
                "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                ",", "0"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
            "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], " ", 
            
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"JVpulled", "[", "1", "]"}], "[", "w", "]"}], "[", 
                  "i", "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
                "]"}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
                "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Zeta]", ",", 
                RowBox[{
                "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}]}], ",", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"JVpulled", "[", 
                  RowBox[{"-", "1"}], "]"}], "[", "w", "]"}], "[", "i", "]"}],
                "[", 
               RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
              "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
               RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Zeta]", ",", 
              RowBox[{
              "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], "]"}], "/.", 
        
        RowBox[{"WardIdentities", "[", "w", "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Singular", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "w_"}], "]"}], "[", "i_",
       "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Singular", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "w"}], "]"}], "[", "i", 
       "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "w", "]"}]}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}], ",", 
             RowBox[{"UnitVector", "[", 
              RowBox[{"n", ",", "i"}], "]"}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], "]"}], "[", "V", "]"}], "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{
             RowBox[{"UnitVector", "[", 
              RowBox[{"n", ",", "i"}], "]"}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], "]"}], "[", "V", "]"}], "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Singular", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "w_"}], "]"}], "[", "i_",
       "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Singular", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "w"}], "]"}], "[", "i", 
       "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "w", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", "n"}], "]"}], ",", 
           RowBox[{"2", 
            RowBox[{"UnitVector", "[", 
             RowBox[{"n", ",", "i"}], "]"}]}], ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", "n"}], "]"}]}], "]"}], "[", "V", "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"This", " ", "only", " ", "works", " ", "when", " ", 
       RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
      ">", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"since", " ", "the", " ", "case", " ", 
       RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
      "\[Equal]", 
      RowBox[{
      "0", " ", "is", " ", "not", " ", "very", " ", "convenient", " ", "to", 
       " ", "implement", " ", "efficiently", " ", "in", " ", "our", " ", 
       RowBox[{"code", ".", " ", "But"}], " ", "of", " ", "course", " ", 
       "there", " ", "is", " ", "no", " ", "fundamental", " ", "obstacle", 
       " ", "to", " ", "do", " ", 
       RowBox[{"so", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Singular", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "w_"}], "]"}], "[", "i_",
       "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Singular", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "w"}], "]"}], "[", "i", 
       "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Zeta]", ",", 
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "w", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"4", 
          RowBox[{"y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"JVpulled", "[", 
                    RowBox[{"-", "1"}], "]"}], "[", "w", "]"}], "[", "i", 
                  "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
                "]"}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
                "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Zeta]", ",", 
                RowBox[{
                "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              ",", "2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], 
               SuperscriptBox[
                RowBox[{
                "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "2"], 
               RowBox[{"D", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                   "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ",", "2"}], "}"}]}], "]"}]}], 
              "+", 
              RowBox[{"8", 
               RowBox[{"(", 
                RowBox[{"k", "-", "3"}], ")"}], 
               RowBox[{
               "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               RowBox[{"D", "[", 
                RowBox[{"#", ",", 
                 RowBox[{
                 "y", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "]"}]}]}], ")"}], "&"}], "@", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"JVpulled", "[", "0", "]"}], "[", "w", "]"}], "[", 
                 "i", "]"}], "[", 
                RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
               "]"}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
             
             RowBox[{"{", 
              RowBox[{"\[Zeta]", ",", 
               RowBox[{
               "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               ",", "0"}], "}"}]}], "]"}]}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox[
                RowBox[{
                "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "3"], 
               RowBox[{"D", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                   "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ",", "2"}], "}"}]}], "]"}]}], 
              "-", 
              RowBox[{"8", 
               RowBox[{"(", 
                RowBox[{"k", "-", "3"}], ")"}], 
               SuperscriptBox[
                RowBox[{
                "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "2"], 
               RowBox[{"D", "[", 
                RowBox[{"#", ",", 
                 RowBox[{
                 "y", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "]"}]}], "+", 
              RowBox[{"4", 
               RowBox[{"(", 
                RowBox[{"k", "-", "2"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"k", "-", "3"}], ")"}], 
               RowBox[{
               "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
               "#"}]}], ")"}], "&"}], "@", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"JVpulled", "[", "1", "]"}], "[", "w", "]"}], "[", 
                 "i", "]"}], "[", 
                RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
               "]"}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
             
             RowBox[{"{", 
              RowBox[{"\[Zeta]", ",", 
               RowBox[{
               "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{"-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], ")"}]}], "/.", 
        RowBox[{"WardIdentities", "[", "w", "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SingularLim", "[", 
       RowBox[{"\[Epsilon]_", ",", "r_", ",", "s_", ",", "w_"}], "]"}], "[", 
      "i_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SingularLim", "[", 
        RowBox[{"\[Epsilon]", ",", "r", ",", "s", ",", "w"}], "]"}], "[", "i",
        "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"VLimit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Singular", "[", 
          RowBox[{"\[Epsilon]", ",", "r", ",", "s", ",", "w"}], "]"}], "[", 
         "i", "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8007798557389107`*^9, 3.800779855906348*^9}, {
   3.800791199392878*^9, 3.800791202515416*^9}, {3.8008215500568953`*^9, 
   3.800821554549837*^9}, {3.80122556217082*^9, 3.801225577696501*^9}, {
   3.8063887973814983`*^9, 3.806388805486773*^9}, {3.811156313996711*^9, 
   3.8111563219628487`*^9}, {3.8173014724204884`*^9, 3.817301482770275*^9}, {
   3.821473044248364*^9, 3.821473051491178*^9}, {3.82147399999323*^9, 
   3.821474014430153*^9}, {3.8214742163586683`*^9, 3.821474249857635*^9}, {
   3.821474290509419*^9, 3.821474313511198*^9}, {3.82147440210174*^9, 
   3.821474451697521*^9}, {3.821475008140818*^9, 3.821475008463956*^9}, {
   3.821475616402714*^9, 3.8214756822742233`*^9}, {3.821475745610285*^9, 
   3.821475793117029*^9}, {3.82147586162113*^9, 3.821475956221942*^9}, {
   3.821475986842229*^9, 3.82147600824146*^9}, {3.821476042419471*^9, 
   3.821476042761716*^9}, {3.821476114866453*^9, 3.821476140878512*^9}, {
   3.821476171644787*^9, 3.821476225728408*^9}, {3.821476839063086*^9, 
   3.821476864190892*^9}, {3.821527883895903*^9, 3.8215279260696783`*^9}, {
   3.821528261284356*^9, 3.8215282651126213`*^9}, 3.821528476462261*^9, {
   3.82152981146187*^9, 3.821529811706587*^9}, {3.821544554903449*^9, 
   3.821544561406953*^9}, {3.821800448005415*^9, 3.821800470646701*^9}, {
   3.821813692209261*^9, 3.821813739676177*^9}, {3.825780129000387*^9, 
   3.8257801459800596`*^9}, 3.831051513940318*^9, {3.8322493476554728`*^9, 
   3.83224946644235*^9}, {3.832249560588849*^9, 3.832249569291017*^9}, {
   3.832249842232637*^9, 3.8322498539269047`*^9}, {3.832249899652684*^9, 
   3.832249901641899*^9}, {3.832250141700206*^9, 3.83225014874358*^9}, {
   3.832250245301538*^9, 3.832250304391388*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"bcbfd3d2-41fb-412b-ac50-45ddbc9c5afe"]
}, Closed]],

Cell[CellGroupData[{

Cell["KZ equations", "Subsection",
 CellChangeTimes->{{3.811156349306891*^9, 
  3.811156350915042*^9}},ExpressionUUID->"a3e29ab6-a9bb-4f81-bab6-\
559acf7c9b71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"KZ", " ", 
     RowBox[{"equation", ".", " ", "We"}], " ", "assume", " ", "that", " ", 
     "the", " ", "i"}], "-", 
    RowBox[{"th", " ", "field", " ", "is", " ", 
     RowBox[{"flowed", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KZ", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"KZ", "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "w", "]"}]}], ",", "\[Zeta]"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{"D", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", "0"}], "]"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"k", "-", "2"}], ")"}], " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "2"], "+", 
                    SubscriptBox["j", "i"], "-", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "]"}]}], ")"}], "#"}]}], 
                    ")"}]}], "&"}], "@", 
                  RowBox[{"SeriesCoefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"JVpulled", "[", "0", "]"}], "[", "w", "]"}], "[",
                     "i", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
                    "]"}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ",", "0"}], "}"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"(", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "2"], 
                    RowBox[{"D", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], "+", 
                    RowBox[{"2", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    SubscriptBox["j", "i"], "#"}]}], ",", "0"}], "]"}], 
                  ")"}]}], "&"}], "@", 
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"JVpulled", "[", "1", "]"}], "[", "w", "]"}], "[",
                     "i", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
                   "]"}], "/.", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Zeta]", ",", 
                   RowBox[{
                   "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], "+", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 ">", "0"}], ",", 
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{
                  "y", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}], "]"}], ",", 
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{
                  "x", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], "&"}], "@", 
            
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"JVpulled", "[", 
                    RowBox[{"-", "1"}], "]"}], "[", "w", "]"}], "[", "i", 
                  "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", 
                "]"}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
                "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Zeta]", ",", 
                RowBox[{
                "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", "2"}], ")"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", "n"}], "]"}], ",", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", "n"}], "]"}], ",", 
                RowBox[{"UnitVector", "[", 
                 RowBox[{"n", ",", "i"}], "]"}]}], "]"}], "[", "V", "]"}], 
             "[", 
             RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], "/.", 
          RowBox[{"WardIdentities", "[", "w", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "KZ", " ", "equation", " ", "with", " ", "the", " ", "third", 
     " ", "field", " ", "taken", " ", "to", " ", 
     RowBox[{"infinity", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KZLim", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"KZLim", "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"VLimit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KZ", "[", "w", "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8007493643297253`*^9, 3.800749371612002*^9}, {
   3.80074941824636*^9, 3.8007496305821333`*^9}, {3.8007798314881697`*^9, 
   3.800779836384542*^9}, {3.800779966267458*^9, 3.80077998002017*^9}, {
   3.8007800488041763`*^9, 3.800780064792182*^9}, {3.80078021551542*^9, 
   3.800780262496125*^9}, {3.800780296404374*^9, 3.800780301469837*^9}, {
   3.8007818145001287`*^9, 3.800781818068486*^9}, {3.8007818597181377`*^9, 
   3.800781860728537*^9}, {3.801225583641588*^9, 3.801225602536652*^9}, {
   3.806411706063854*^9, 3.806411710898809*^9}, {3.811156394924788*^9, 
   3.81115640195754*^9}, {3.81116224705868*^9, 3.8111622472470284`*^9}, {
   3.81117519430719*^9, 3.81117520859173*^9}, {3.815160985901043*^9, 
   3.815161018531147*^9}, {3.8151610488181877`*^9, 3.8151610956668253`*^9}, {
   3.815161375330274*^9, 3.815161384886861*^9}, {3.8151614395364532`*^9, 
   3.815161491867876*^9}, {3.815161550294945*^9, 3.8151616944350348`*^9}, {
   3.815164166449214*^9, 3.815164233583033*^9}, {3.8151642921216097`*^9, 
   3.815164368997655*^9}, {3.815164730523205*^9, 3.815164730657598*^9}, {
   3.815167345640916*^9, 3.815167372345593*^9}, {3.8172985547511787`*^9, 
   3.8172985647412357`*^9}, {3.8214664917936363`*^9, 3.821466545064608*^9}, {
   3.8214674679563513`*^9, 3.821467470549871*^9}, {3.821468227723502*^9, 
   3.8214682398981457`*^9}, {3.8214682717847424`*^9, 3.821468272001506*^9}, {
   3.82180048549825*^9, 3.821800490281934*^9}, {3.821800588346209*^9, 
   3.8218006992268753`*^9}, {3.821800908440405*^9, 3.821800965446292*^9}, {
   3.821801504991111*^9, 3.821801528769891*^9}, 3.8218016480305023`*^9, {
   3.8218017063010683`*^9, 3.821801707173991*^9}, {3.821802058080587*^9, 
   3.821802060231104*^9}, {3.821809409498971*^9, 3.8218094197233562`*^9}, {
   3.8218094773254843`*^9, 3.821809518417598*^9}, {3.821813510241869*^9, 
   3.821813512201606*^9}, {3.821813545531583*^9, 3.821813548863782*^9}, {
   3.82181536855551*^9, 3.821815426968848*^9}, {3.821815515006591*^9, 
   3.821815553952676*^9}, {3.8257801828936715`*^9, 3.8257801872159367`*^9}, {
   3.8257845327353544`*^9, 3.8257845602031703`*^9}, {3.8310518204782696`*^9, 
   3.831051838767723*^9}, {3.832157462168071*^9, 3.8321574665414743`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"fae9bac8-429f-425f-84d0-ac38df576e0d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Partially fixing Moebius invariance and SL(2,\[DoubleStruckCapitalC]) \
invariance", "Subsection",
 CellChangeTimes->{{3.811156457929531*^9, 3.811156478216769*^9}, {
  3.832157476381316*^9, 
  3.832157479586507*^9}},ExpressionUUID->"9f5ef332-8e1f-4d62-8a11-\
d0f08549b864"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Fix", " ", "Moebius", " ", "invariance", " ", "to", " ", "accelerate", 
    " ", 
    RowBox[{"computations", ".", " ", "It"}], " ", "remains", " ", "to", " ", 
    "take", " ", "the", " ", "third", " ", "field", " ", "to", " ", 
    RowBox[{"infinity", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "=", 
     RowBox[{
      SubscriptBox["z", "1"], "=", "0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], "=", 
     RowBox[{
      SubscriptBox["z", "2"], "=", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["z", "3"], "=", 
     SubscriptBox["x", "3"]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.800805386229743*^9, 3.800805387553556*^9}, {
  3.8008054715075912`*^9, 3.80080547329464*^9}, {3.800805662386044*^9, 
  3.800805664268848*^9}, {3.8008070807599697`*^9, 3.800807080884942*^9}, {
  3.800809602776102*^9, 3.800809602857141*^9}, {3.800816796325387*^9, 
  3.800816824021649*^9}, {3.800817948829895*^9, 3.800817951980567*^9}, {
  3.81115640658118*^9, 3.811156424719386*^9}, {3.811156482625923*^9, 
  3.811156496031632*^9}, {3.8111622592490597`*^9, 3.8111622603408337`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"33dc7c66-09e9-4eeb-bbdc-96992ac209be"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Covering maps", "Section",
 CellChangeTimes->{{3.8111565134444637`*^9, 
  3.811156518242612*^9}},ExpressionUUID->"48bbd301-7d0c-48bd-bfc1-\
663603035d6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "All", " ", "choices", " ", "of", " ", "spectral", " ", "flow", " ", 
     "for", " ", "which", " ", "correlators", " ", "are", " ", "non"}], "-", 
    RowBox[{
    "vanishing", " ", "up", " ", "to", " ", "a", " ", "given", " ", "total", 
     " ", "sum", " ", "of", " ", "spectral", " ", 
     RowBox[{"flows", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SelectionAll", "[", 
     RowBox[{"w_", ",", "max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "+", "1"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "+", "1"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Allowed", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "max"}], "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionAll", "[", 
        RowBox[{"#", ",", "max"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "All", " ", "choices", " ", "of", " ", "w", " ", "where", " ", "a", " ", 
     "covering", " ", "map", " ", "exists", " ", "up", " ", "to", " ", "a", 
     " ", "given", " ", "total", " ", "sum", " ", "of", " ", "spectral", " ", 
     
     RowBox[{"flow", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SelectionCovering", "[", 
     RowBox[{"w_", ",", "max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "-", "1"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}], "&&", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedCovering", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", "max", "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionCovering", "[", 
        RowBox[{"#", ",", "max"}], "]"}], "&"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8053567634939833`*^9, 3.805356808750348*^9}, 
   3.805356843212215*^9, {3.806169703534213*^9, 3.806169703640094*^9}, {
   3.806169834274391*^9, 3.8061698394418507`*^9}, {3.806170074588052*^9, 
   3.806170080316063*^9}, {3.8061701245691357`*^9, 3.806170191125987*^9}, {
   3.8061702474708767`*^9, 3.806170271586821*^9}, {3.811156860309828*^9, 
   3.811156909854299*^9}, {3.815155732520318*^9, 3.8151557546323557`*^9}, {
   3.8151561214985857`*^9, 3.8151561215548677`*^9}, {3.815157223368134*^9, 
   3.815157223412768*^9}, {3.815158328874343*^9, 3.8151583364057693`*^9}, {
   3.815158447400639*^9, 3.815158466042448*^9}, {3.815218885362253*^9, 
   3.815218904597413*^9}, {3.81523865795725*^9, 3.815238667940249*^9}, {
   3.8214639408878603`*^9, 3.8214639847075167`*^9}, {3.8214642285346527`*^9, 
   3.821464346117317*^9}, {3.821817901373189*^9, 3.8218179446873217`*^9}, {
   3.822583100238057*^9, 3.8225831093439846`*^9}, {3.832157500497452*^9, 
   3.832157500683251*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"a13f8fbb-e4bd-4cb2-a213-3c143512d232"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "covering", " ", "map", " ", "in", " ", "the", " ", 
       "four"}], "-", 
      RowBox[{"point", " ", "function", " ", 
       RowBox[{"case", ".", " ", "This"}], " ", "is", " ", "an", " ", 
       "implementation", " ", "of", " ", "the", " ", "algorithm", " ", 
       "described", " ", "in", " ", 
       RowBox[{"arXiv", ":", 
        RowBox[{
         RowBox[{"0905.3448", ".", " ", "We"}], " ", "assume", " ", "that", 
         " ", 
         SubscriptBox["z", "1"]}]}]}]}], "=", 
     RowBox[{
      SubscriptBox["x", "1"], "=", "0"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["x", "2"], "=", 
     RowBox[{
      SubscriptBox["z", "2"], "=", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["x", "3"], "=", 
     RowBox[{
      SubscriptBox["z", "3"], "=", 
      RowBox[{
       RowBox[{"\[Infinity]", " ", "and", " ", 
        SubscriptBox["x", "4"]}], "=", "x"}]}]}], ",", " ", 
    RowBox[{
     SubscriptBox["z", "4"], "=", 
     RowBox[{
      RowBox[{"z", ".", " ", "The"}], " ", "result", " ", "does", " ", "not", 
      " ", "depend", " ", "on", " ", "x"}]}], ",", " ", 
    RowBox[{
    "but", " ", "instead", " ", "on", " ", "an", " ", "auxiliary", " ", 
     "variable", " ", 
     RowBox[{"q", ".", " ", "q"}], " ", "is", " ", "in", " ", "principle", 
     " ", "determined", " ", "through", " ", 
     RowBox[{"z", ".", " ", "The"}], " ", "two", " ", "satisfy", " ", "a", 
     " ", "polynomial", " ", "relation", " ", "that", " ", "is", " ", "given",
      " ", "by", " ", "the", " ", "function", " ", "zqRel"}], ",", " ", 
    RowBox[{"see", " ", 
     RowBox[{"below", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]4", "[", 
       RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], "[", "\[Zeta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalGamma]4", "[", 
        RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}], "=", 
      
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "d1", ",", "d2", ",", "c1", ",", "c2", ",", "f1", ",", "f2", ",", 
          "c", ",", "d", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]4", "::", "badrange"}], "=", " ", 
          "\"\<For these values of w no covering map exists.\>\""}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OddQ", "[", 
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "]"}], "||", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "<", 
             RowBox[{"2", 
              RowBox[{"Max", "[", 
               RowBox[{"w", "-", "1"}], "]"}]}]}]}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"Message", "[", 
             RowBox[{"\[CapitalGamma]4", "::", "badrange"}], "]"}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"d1", "=", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"Total", "[", 
             RowBox[{"w", "-", "1"}], "]"}]}], "+", "1"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d2", "=", 
          RowBox[{"d1", "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "c"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c1", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"c2", "[", "0", "]"}], "=", "1"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "d"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c2", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f1", "[", "t_", "]"}], ":=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c1", "[", "k", "]"}], 
             SuperscriptBox["t", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{"Expand", "[", "d1", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f2", "[", "t_", "]"}], ":=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c2", "[", "k", "]"}], 
             SuperscriptBox["t", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"Expand", "[", "d2", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d2", "\[GreaterEqual]", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"sol", "=", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{"Expand", "[", 
                  RowBox[{"d2", "+", "1"}], "]"}], "]"}], "\[Equal]", "0"}], 
               ",", "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d2", "\[GreaterEqual]", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"f1", "[", "\[Zeta]", "]"}], 
               RowBox[{"f2", "[", "1", "]"}]}], 
              RowBox[{
               RowBox[{"f2", "[", "\[Zeta]", "]"}], 
               RowBox[{"f1", "[", "1", "]"}]}]], "/.", "sol"}], "]"}], ",", 
           RowBox[{"Factor", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"f1", "[", "\[Zeta]", "]"}], 
              RowBox[{"f2", "[", "1", "]"}]}], 
             RowBox[{
              RowBox[{"f2", "[", "\[Zeta]", "]"}], 
              RowBox[{"f1", "[", "1", "]"}]}]], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"zqRelPre", " ", "might", " ", "have", " ", "several", " ", 
     RowBox[{"factors", ".", " ", "One"}], " ", "of", " ", "them", " ", "is", 
     " ", "the", " ", "correct", " ", "relation", " ", "between", " ", "z", 
     " ", "and", " ", 
     RowBox[{"q", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"zqRelPre", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zqRelPre", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "d1", ",", "d2", ",", "c1", ",", "c2", ",", "f1", ",", "f2", ",", 
          "c"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Min", "[", "w", "]"}], "\[LessEqual]", "0"}], ",", 
           RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OddQ", "[", 
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "]"}], "||", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "<", 
             RowBox[{"2", 
              RowBox[{"Max", "[", 
               RowBox[{"w", "-", "1"}], "]"}]}]}]}], ",", 
           RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d1", "=", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"Total", "[", 
             RowBox[{"w", "-", "1"}], "]"}]}], "+", "1"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d2", "=", 
          RowBox[{"d1", "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "c"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c1", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"c2", "[", "0", "]"}], "=", "1"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c2", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Numerator", "[", 
          RowBox[{"Factor", "[", 
           FractionBox[
            RowBox[{"c1", "[", 
             RowBox[{"Expand", "[", 
              RowBox[{"d1", "+", "1"}], "]"}], "]"}], "c"], "]"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "function", " ", "figures", " ", "out", " ", "the", " ", 
     "correct", " ", "factor", " ", "in", " ", "those", " ", "of", " ", 
     "zqRelPre", " ", "by", " ", "checking", " ", "that", " ", "this", " ", 
     "leads", " ", "to", " ", "a", " ", "covering", " ", 
     RowBox[{"map", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"zqRel", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zqRel", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Zeta]", ",", "result"}], "}"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zqRelPre", "[", 
            RowBox[{"w", ",", "z", ",", "q"}], "]"}], "===", "0"}], ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{"Times", "@@", 
             RowBox[{"Select", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"FactorList", "[", 
                 RowBox[{"zqRelPre", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}], "]"}], 
                "\[LeftDoubleBracket]", 
                RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Union", "[", 
                   RowBox[{"PolynomialMod", "[", 
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{"Factor", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"CoefficientList", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"Normal", "[", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "-", "1"}], "]"}], ",", 
                    RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", "z"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "z", 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "]"}]}], "}"}], ",", "\[Zeta]"}], "]"}], "]"}], "]"}], 
                    "]"}], ",", "#"}], "]"}], "]"}], "===", 
                  RowBox[{"{", "0", "}"}]}], "&&", 
                 RowBox[{"!", 
                  RowBox[{
                   RowBox[{"PolynomialMod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], "]"}], "-", 
                    RowBox[{"Denominator", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], "]"}]}], ",", "#"}], "]"}], "===", "0"}]}]}], 
                "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"result", "===", "1"}], ",", "0", ",", "result"}], 
            "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQfYDFdoJJ6hvHS4VsU0E0h23tTBD9Q5RzLYhedtFv
I5i+N3k3iHbIdDY0BdIdq7aCaT3B9B4zIF0mmgumxUp3TATR91hkJ4Hoyyzv
poLo08+nzwHRF66c2AeiTU4mHgLRG07veZ+S9saxncvgE4i+7LtQPRVIa80M
1QDRcWsPuIDoZ6eDXEH0O1d5TxB9plsdTB8qFasE0VasL6tAdM+OpDYQ7REQ
1wGisxYXTQLRCSeyZoJoJ47IlSB6m436OhB9zshwK4h+FXBwG4hm0RU9AqKj
PL8eA9F1F2r+gujLC7UZ0oC0ysf7HCB6//GvYHrrmxvqIPqRQ4AGiJ71cr0e
WL5PyRhES73xsQLRv8sPgWm/15c7dKrfOEoWNU8F0X+cJq126n3juOtt7WYQ
DQCWNcVc
  "],
 CellLabel->
  "In[102]:=",ExpressionUUID->"db277a7a-1c7a-43e1-bb9b-c173abca6a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "obtain", " ", "x", " ", "expressed", " ", "in", " ", "terms", 
     " ", "of", " ", "z", " ", "by", " ", "evaluating", " ", "the", " ", 
     "covering", " ", "map", " ", "for", " ", "\[Zeta]"}], "=", 
    RowBox[{"z", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xAszq", "[", 
     RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalGamma]4", "[", 
      RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "z", "]"}]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811157506250771*^9, 3.811157556929772*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"8c083134-1f28-4d46-b179-bdb4d8680cf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "polynomial", " ", "tilde", " ", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["P", "~"], "w"], ".", " ", "It"}], " ", "is", " ", "not",
      " ", "yet", " ", "normalized"}], ",", " ", 
    RowBox[{
    "the", " ", "normalized", " ", "version", " ", "is", " ", "given", " ", 
     "by", " ", 
     RowBox[{"Ptildenorm", ".", " ", "It"}], " ", "is", " ", "constructed", 
     " ", "as", " ", "explained", " ", "in", " ", "the", " ", "Appendix", " ",
      "of", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ptilde", "[", 
      RowBox[{"w_", ",", "x_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Ptilde", "[", 
       RowBox[{"w", ",", "x", ",", "z"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "q", "}"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"w", ",", 
             RowBox[{"-", "1"}]}], "]"}], "||", 
           RowBox[{
            RowBox[{"H", "[", "w", "]"}], "<", "0"}], "||", 
           RowBox[{"OddQ", "[", 
            RowBox[{"Total", "[", 
             RowBox[{"w", "-", "1"}], "]"}], "]"}]}], ",", "0", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"H", "[", "w", "]"}], "\[Equal]", "0"}], ",", "1", ",", 
            RowBox[{
             RowBox[{"FactorList", "[", 
              RowBox[{
               RowBox[{"GroebnerBasis", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"zqRel", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], ",", 
                   RowBox[{"Numerator", "[", 
                    RowBox[{"Factor", "[", 
                    RowBox[{"x", "-", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "z", 
                    "]"}]}], "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "z"}], "}"}], ",", "q"}], "]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}], 
           "]"}]}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ptildenorm", "[", 
     RowBox[{"w_", ",", "x_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"xtemp", ",", "ztemp"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Ptildenorm", "::", "badargs"}], "=", " ", 
        "\"\<The polynomial P makes only sense when sum is even.\>\""}], ";", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OddQ", "[", 
          RowBox[{"Total", "[", "w", "]"}], "]"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"Message", "[", 
           RowBox[{"Ptildenorm", "::", "badargs"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"w", ",", 
               RowBox[{"-", "1"}]}], "]"}], "||", 
             RowBox[{
              RowBox[{"H", "[", "w", "]"}], "<", "0"}]}], ",", "0", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"H", "[", "w", "]"}], "\[Equal]", "0"}], ",", "1", ",", 
              FractionBox[
               RowBox[{"Ptilde", "[", 
                RowBox[{"w", ",", "xtemp", ",", "ztemp"}], "]"}], 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"Ptilde", "[", 
                  RowBox[{"w", ",", "xtemp", ",", "ztemp"}], "]"}], ",", 
                 "ztemp", ",", 
                 RowBox[{"H", "[", "w", "]"}]}], "]"}]]}], "]"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"xtemp", "\[Rule]", "x"}], ",", 
            RowBox[{"ztemp", "\[Rule]", "z"}]}], "}"}]}]}], "]"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "function", " ", "s", 
     RowBox[{"(", "x", ")"}], " ", "that", " ", "was", " ", "introduced", " ",
      "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sSign", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"x", ">", "0"}], "]"}], "x"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"Hurwitz", " ", 
     RowBox[{"number", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H", "[", "w_", "]"}], ":=", 
    RowBox[{"Min", "[", 
     RowBox[{"w", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"Total", "[", "w", "]"}]}], "-", "w"}], ")"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "normalized", " ", "polynomial", " ", 
     SubscriptBox["P", "w"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", ",", "z"}], ")"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Normalization", "[", "w_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "k", "}"}], ",", 
       RowBox[{
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"And", "@@", 
           RowBox[{"EvenQ", "/@", "w"}]}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"sSign", "[", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], ")"}], "2"]}], "]"}]}], "+", 
            RowBox[{"sSign", "[", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}]}], "]"}], "+", 
            RowBox[{"sSign", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}]}], "]"}]}]], ",", 
          RowBox[{"And", "@@", 
           RowBox[{"EvenQ", "/@", 
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
             ")"}]}]}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"sSign", "[", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], ")"}], "2"]}], "]"}]}], "+", 
            RowBox[{"sSign", "[", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}]}], "]"}], "+", 
            RowBox[{"sSign", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}]}], "]"}]}]], ",", 
          RowBox[{"And", "@@", 
           RowBox[{"EvenQ", "/@", 
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}]}], 
             ")"}]}]}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"sSign", "[", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], ")"}], "2"]}], "]"}]}], "-", 
            RowBox[{"sSign", "[", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}]}], "]"}]}]], ",", 
          RowBox[{"And", "@@", 
           RowBox[{"EvenQ", "/@", 
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
             ")"}]}]}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"sSign", "[", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], ")"}], "2"]}], "]"}]}], "-", 
            RowBox[{"sSign", "[", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}]}], "]"}]}]], ",", 
          RowBox[{"And", "@@", 
           RowBox[{"EvenQ", "/@", 
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}]}], 
             ")"}]}]}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
              ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"sSign", "[", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], ")"}], "2"]}], "]"}]}]}]], 
          ",", 
          RowBox[{"And", "@@", 
           RowBox[{"EvenQ", "/@", 
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
             ")"}]}]}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
              ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"sSign", "[", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], ")"}], "2"]}], "]"}]}]}]], 
          ",", 
          RowBox[{"And", "@@", 
           RowBox[{"EvenQ", "/@", 
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], 
             ")"}]}]}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
              ")"}]}], "+", 
            RowBox[{"sSign", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}]}], "]"}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"sSign", "[", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], ")"}], "2"]}], "]"}]}]}]], 
          ",", 
          RowBox[{"And", "@@", 
           RowBox[{"EvenQ", "/@", 
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}]}], 
             ")"}]}]}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
               "-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
              ")"}]}], "+", 
            RowBox[{"sSign", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}]}], "]"}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"sSign", "[", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], ")"}], "2"]}], "]"}]}]}]]}], 
         "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"k", "=", "1"}], 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "]"}], "-", 
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}]], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], "]"}], "+", "k", "-", "1"}], 
               ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "]"}], "+", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}]}], "]"}]}], 
            ")"}], " ", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"k", "=", "1"}], 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], "]"}], "-", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}]], 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "]"}], "+", "k", "-", "1"}], 
              ",", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "]"}], "+", 
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}]}], 
             "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"k", "=", "1"}], 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}], "]"}], "-", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], "-", "1"}]], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "]"}], "+", 
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}], "+", "k"}],
              ",", "k"}], "]"}]}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"w_", ",", "x_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Normalization", "[", "w", "]"}], 
     SuperscriptBox["x", 
      RowBox[{"sSign", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
         "-", 
         RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "-", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "2"], 
       "]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], 
      RowBox[{"sSign", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
         "-", 
         RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "-", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "2"], 
       "]"}]], 
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{"sSign", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
          ")"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        RowBox[{
        "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{
       RowBox[{"sSign", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
          ")"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        RowBox[{
        "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}]], 
     RowBox[{"Ptildenorm", "[", 
      RowBox[{"w", ",", "x", ",", "z"}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811157570033115*^9, 3.8111577089318457`*^9}, {
   3.811157748154875*^9, 3.811157892146756*^9}, {3.811157924810342*^9, 
   3.811157953085526*^9}, {3.811158421878899*^9, 3.8111584236238194`*^9}, {
   3.811161776249755*^9, 3.811161780371949*^9}, {3.81123800131246*^9, 
   3.811238013782282*^9}, {3.811238184803296*^9, 3.811238245109523*^9}, {
   3.811238282192638*^9, 3.811238282506832*^9}, {3.811238416216683*^9, 
   3.811238478607058*^9}, {3.81123872534035*^9, 3.8112387291730013`*^9}, {
   3.811239141297967*^9, 3.811239150934626*^9}, {3.811240107018548*^9, 
   3.8112401080340033`*^9}, {3.811774023815127*^9, 3.8117740636904793`*^9}, {
   3.811774128549244*^9, 3.811774157208659*^9}, {3.811774205484964*^9, 
   3.8117742062571783`*^9}, {3.811774256622957*^9, 3.8117743324175386`*^9}, {
   3.8117748318054333`*^9, 3.811774942213626*^9}, {3.8117750631417837`*^9, 
   3.811775065101562*^9}, {3.812738821189142*^9, 3.8127388695369596`*^9}, {
   3.8127390059843884`*^9, 3.812739014824201*^9}, {3.812741002830748*^9, 
   3.812741025013762*^9}, {3.8128003392690783`*^9, 3.812800355151396*^9}, {
   3.8128186410303707`*^9, 3.812818646473936*^9}, {3.812964314259972*^9, 
   3.812964345973144*^9}, {3.816079457855558*^9, 3.816079493757077*^9}, {
   3.816079682294052*^9, 3.816079705637239*^9}, {3.8160797414409533`*^9, 
   3.8160797475778913`*^9}, {3.816424188861719*^9, 3.816424263850955*^9}, {
   3.816424340626206*^9, 3.816424357067049*^9}, {3.816424430129668*^9, 
   3.816424441489237*^9}, {3.816424569345901*^9, 3.81642461638555*^9}, {
   3.816425129404232*^9, 3.8164251301721897`*^9}, {3.8214710093262053`*^9, 
   3.821471013103879*^9}, 3.8225108063398395`*^9, 3.822675481500404*^9, {
   3.8321576130127993`*^9, 3.832157630754713*^9}, {3.8321576632490673`*^9, 
   3.832157694280285*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"5b5a9966-13ac-4a4a-bc30-bfc83e6d8dec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", 
     RowBox[{"a", "'"}], "s", " ", "of", " ", "the", " ", "covering", " ", 
     RowBox[{"map", ".", " ", "They"}], " ", "still", " ", "depend", " ", 
     "on", " ", "z", " ", "and", " ", 
     RowBox[{"q", ".", " ", "We"}], " ", "can", " ", "also", " ", "convert", 
     " ", "them", " ", "into", " ", "the", " ", "solution", " ", "of", " ", 
     "an", " ", "algebraic", " ", "equation"}], ",", " ", 
    RowBox[{
    "where", " ", "the", " ", "coefficients", " ", "only", " ", "depend", " ",
      "on", " ", "z"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a4", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "\[Zeta]"}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "3"}], ",", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 "+", "1"}]], 
               SuperscriptBox["#", 
                RowBox[{"-", "1"}]]}], ",", "#"}], "]"}], "&"}], "@", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalGamma]4", "[", 
               RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Zeta]", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", "z"}], "}"}],
                 "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
               
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"i", "\[Equal]", "3"}], ",", 
                  RowBox[{"-", "1"}], ",", "1"}], "]"}], 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Min", "[", "w", "]"}], ">", "0"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"aEq", "[", 
      RowBox[{"w_", ",", "a_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"aEq", "[", 
       RowBox[{"w", ",", "a", ",", "z"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "q", "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Times", "@@", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"FactorList", "[", 
               RowBox[{
                RowBox[{"Factor", "[", 
                 RowBox[{"GroebnerBasis", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{"Factor", "[", 
                    RowBox[{"a", "-", 
                    RowBox[{
                    RowBox[{"a4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
                    "]"}], "]"}], ",", 
                    RowBox[{"zqRel", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"a", ",", "z"}], "}"}], ",", "q"}], "]"}], "]"}], 
                "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
               "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"#", ",", "a", ",", "\[Infinity]"}], "]"}], "&"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8111580031863194`*^9, 3.8111581128027983`*^9}, {
  3.811158302127677*^9, 3.8111583125992107`*^9}, {3.8111583920573874`*^9, 
  3.81115839697062*^9}, {3.811158428898633*^9, 3.811158431841155*^9}, {
  3.8111720279626493`*^9, 3.811172033720932*^9}, {3.812819597343315*^9, 
  3.812819609571002*^9}, {3.812819692380782*^9, 3.812819700466214*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"41e9bf53-9b07-4c91-ad76-917621205f4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "product", " ", "of", " ", "all", " ", "residues", " ", "of", 
     " ", "the", " ", "covering", " ", 
     RowBox[{"map", ".", " ", "The"}], " ", "following", " ", "algorithm", 
     " ", "to", " ", "extract", " ", "this", " ", "is", " ", "somewhat", " ", 
     "intricate"}], ",", " ", 
    RowBox[{
    "since", " ", "simply", " ", "determining", " ", "the", " ", "residues", 
     " ", "and", " ", "multiplying", " ", "them", " ", "is", " ", "very", " ", 
     RowBox[{"impractible", ".", " ", "Instead"}], " ", "we", " ", "use", " ",
      "that", " ", "this", " ", "product", " ", "is", " ", "given", " ", "by",
      " ", "the", " ", "product", " ", "of", " ", "the", " ", "numerator", 
     " ", "of", " ", "the", " ", "covering", " ", "map", " ", "evaluated", 
     " ", "at", " ", "all", " ", "the", " ", "poles", " ", "divided", " ", 
     "by", " ", "the", " ", "discriminant", " ", "of", " ", "the", " ", 
     RowBox[{"denominator", ".", " ", "We"}], " ", "then", " ", "decompose", 
     " ", "the", " ", "numerator", " ", "product", " ", "into", " ", 
     "symmetric", " ", "polynomials"}], ",", " ", 
    RowBox[{
     RowBox[{
     "which", " ", "we", " ", "can", " ", "read", " ", "off", " ", "from", 
      " ", "the", " ", 
      RowBox[{"denominator", ".", " ", "This"}], " ", "reduces", " ", "to", 
      " ", "the", " ", "\[CapitalPi]", " ", "that", " ", "we", " ", 
      "determined", " ", "for", " ", "three"}], "-", 
     RowBox[{"point", " ", 
      RowBox[{"functions", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPi]", "[", 
     RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"P", ",", "Q", ",", "\[Zeta]", ",", "\[Zeta]p", ",", "n"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Extract", " ", "numerator", " ", "and", " ", "denominator", " ", "of",
         " ", "the", " ", "covering", " ", 
        RowBox[{"map", ".", " ", "We"}], " ", "normalize", " ", "them", " ", 
        "canonically", " ", "such", " ", "that", " ", "the", " ", 
        "denominator", " ", "is", " ", "monic", " ", "in", " ", 
        RowBox[{"\[Zeta]", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"P", "=", 
        FractionBox[
         RowBox[{"Numerator", "[", 
          RowBox[{
           RowBox[{"\[CapitalGamma]4", "[", 
            RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}], 
          "]"}], 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Denominator", "[", 
            RowBox[{
             RowBox[{"\[CapitalGamma]4", "[", 
              RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}],
             "]"}], ",", "\[Zeta]", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{
               RowBox[{"\[CapitalGamma]4", "[", 
                RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
               "]"}], "]"}], ",", "\[Zeta]"}], "]"}]}], "]"}]]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Q", "=", 
        FractionBox[
         RowBox[{"Denominator", "[", 
          RowBox[{
           RowBox[{"\[CapitalGamma]4", "[", 
            RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}], 
          "]"}], 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Denominator", "[", 
            RowBox[{
             RowBox[{"\[CapitalGamma]4", "[", 
              RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}],
             "]"}], ",", "\[Zeta]", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{
               RowBox[{"\[CapitalGamma]4", "[", 
                RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
               "]"}], "]"}], ",", "\[Zeta]"}], "]"}]}], "]"}]]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"The", " ", "degree", " ", "of", " ", "the", " ", 
         RowBox[{"denominator", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Exponent", "[", 
         RowBox[{"Q", ",", "\[Zeta]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Factor", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
           "-", "1"}]], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"Discriminant", "[", 
            RowBox[{"Q", ",", "\[Zeta]"}], "]"}]], 
          RowBox[{
           RowBox[{"SymmetricReduction", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"P", "/.", 
                RowBox[{"\[Zeta]", "\[Rule]", 
                 RowBox[{"\[Zeta]p", "[", "i", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
             RowBox[{"\[Zeta]p", "/@", 
              RowBox[{"Range", "[", "n", "]"}]}], ",", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"Range", "[", "n", "]"}]], 
              RowBox[{
               RowBox[{"Reverse", "[", 
                RowBox[{"CoefficientList", "[", 
                 RowBox[{"Q", ",", "\[Zeta]"}], "]"}], "]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{"2", ";;", 
                RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}]}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8111584558978567`*^9, 3.811158653637731*^9}, {
  3.811158686661467*^9, 3.811158706350738*^9}, {3.811158746273*^9, 
  3.811158833077656*^9}, {3.8111588678048887`*^9, 3.811158912975492*^9}, {
  3.811158948236224*^9, 3.81115896306531*^9}, {3.811159127207779*^9, 
  3.8111591640686693`*^9}, {3.8111593604122868`*^9, 3.811159381605343*^9}, {
  3.811159416176269*^9, 3.811159489654158*^9}, {3.811159590464178*^9, 
  3.811159591398416*^9}, {3.811159622721414*^9, 3.811159754475192*^9}, {
  3.811175909888093*^9, 3.811175925431888*^9}, {3.812930741837775*^9, 
  3.812930753451202*^9}, {3.812930897234809*^9, 3.8129309008857813`*^9}, {
  3.8321577877749147`*^9, 3.8321578087444277`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"70923941-ecde-4cb8-8637-284e0fd1695a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", 
    RowBox[{"X", "'"}], "s", " ", "that", " ", "will", " ", "enter", " ", 
    "in", " ", "the", " ", "correlation", " ", 
    RowBox[{"functions", ".", " ", "set"}], " ", "is", " ", "any", " ", 
    "subset", " ", "of", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "...", ",", "n"}], "}"}], ".", " ", "The"}], " ", 
    "function", " ", "works", " ", "for", " ", "3", " ", "and", " ", "4", " ", 
    RowBox[{"points", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"w_", ",", "set_"}], "]"}], "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "w", "]"}], "\[Equal]", "4"}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SqrtBox[
          RowBox[{
          "z", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]], ")"}], 
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"set", ",", "1"}], "]"}], "&&", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"set", ",", "4"}], "]"}]}], "]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]], 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{
            "z", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]]}], 
         ")"}], 
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"set", ",", "2"}], "]"}], "&&", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"set", ",", "4"}], "]"}]}], "]"}]]}], ",", "1"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"w", "+", "tup"}], ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"4", "-", 
              RowBox[{"Length", "[", "w", "]"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "w", "]"}], "\[Equal]", "4"}], ",", 
           RowBox[{
           "x", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], ",", 
           "2"}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "w", "]"}], "\[Equal]", "4"}], ",", 
           RowBox[{
           "z", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], ",", 
           "2"}], "]"}]}], "]"}], 
       RowBox[{"Times", "@@", 
        SuperscriptBox["y", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"1", "-", "tup"}], "2"], "]"}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"tup", ",", 
        RowBox[{"Tuples", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"set", ",", "i"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", "0", "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}], "]"}]}], 
       "}"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.815157134956843*^9, 3.815157170544486*^9}, {
  3.815158094767396*^9, 3.815158095268766*^9}, {3.815158145877987*^9, 
  3.815158186322267*^9}, {3.815161868277357*^9, 3.815161971304864*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"32043e01-da70-4e9f-894a-dfa41c9d8b56"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Identities satisfied by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "w"], TraditionalForm]],ExpressionUUID->
  "cff88297-87e4-45f1-90e8-bb7964dbb081"]
}], "Section",
 CellChangeTimes->{{3.810634118401396*^9, 3.810634125245756*^9}, {
  3.811175570535583*^9, 
  3.8111755800800543`*^9}},ExpressionUUID->"f72cc01c-e844-453c-aea6-\
57dd8f042f30"],

Cell[CellGroupData[{

Cell["Quadratic identity", "Subsection",
 CellChangeTimes->{{3.811064058358499*^9, 3.8110640615827827`*^9}, {
  3.811077312816868*^9, 3.811077313149971*^9}, {3.81281815639227*^9, 
  3.81281816007434*^9}},ExpressionUUID->"a2a9c6b1-c49d-42cf-9fee-\
d3a2f322b5d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "quadratic", " ", "identity", " ", 
    "of", " ", "Appendix", " ", 
    RowBox[{"B", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Union", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"AllowedEven", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.812818174511917*^9, 3.812818299249518*^9}, {
  3.812819984639243*^9, 3.812819986805794*^9}, {3.821817960408146*^9, 
  3.821818038667194*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"5f469b78-2645-4f5d-8a78-eb9c61ab2db8"],

Cell[BoxData[
 TemplateBox[{
  "Table","iterb",
   "\"Iterator \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"w\\\", \\\",\\\", \
RowBox[{\\\"AllowedEven\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\",\\\", \\\"4\\\
\"}], \\\"]\\\"}]}], \\\"}\\\"}]\\) does not have appropriate bounds.\"",2,
   122,1,23756678412988637305,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8339895260370793`*^9, 3.834142195232021*^9},
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"5ceefbd0-5cbb-4c41-9d4f-3c2be9b2528b"],

Cell[BoxData[
 TemplateBox[{
  "Table","iterb",
   "\"Iterator \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"w\\\", \\\",\\\", \
RowBox[{\\\"AllowedEven\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\",\\\", \\\"4\\\
\"}], \\\"]\\\"}]}], \\\"}\\\"}]\\) does not have appropriate bounds.\"",2,
   122,2,23756678412988637305,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8339895260370793`*^9, 3.834142195233018*^9},
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"252442c1-916f-46ef-8d32-0d90e3ceef0e"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"w", ",", 
     RowBox[{"AllowedEven", "[", 
      RowBox[{"4", ",", "4"}], "]"}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.812818243676383*^9, 3.812818274654559*^9}, 
   3.812818679922586*^9, 3.812820146106937*^9, 3.8218179544254303`*^9, {
   3.821817994831847*^9, 3.82181800358405*^9}, 3.8218180393566504`*^9, 
   3.8261023313102393`*^9, 3.8339895260480175`*^9, 3.8341421952394705`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"1329e781-4e91-4ac7-8b49-bc8a7dde788a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Expressed", " ", "as", " ", "an", " ", "identity", " ", "between", " ", 
     "X"}], ",", " ", 
    RowBox[{
     SubscriptBox["X", "ij"], " ", "and", " ", 
     SubscriptBox["X", "1234"]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Union", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        SubscriptBox["z", "4"], " ", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "}"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], "[", 
         
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"AllowedEven", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.81281840845369*^9, 3.812818427462099*^9}, {
  3.812818478228897*^9, 3.8128185149254007`*^9}, {3.8128186740897093`*^9, 
  3.812818674340939*^9}, {3.812819988875142*^9, 3.812819991043438*^9}, {
  3.8218180473891373`*^9, 3.821818092413661*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"6cbd15d2-d314-4cb2-ac90-5e9305d1acb9"],

Cell[BoxData[
 TemplateBox[{
  "Table","iterb",
   "\"Iterator \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"w\\\", \\\",\\\", \
RowBox[{\\\"AllowedEven\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\",\\\", \\\"4\\\
\"}], \\\"]\\\"}]}], \\\"}\\\"}]\\) does not have appropriate bounds.\"",2,
   123,3,23756678412988637305,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8339895260829225`*^9, 3.834142195260949*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"abf54c92-0774-4227-a087-648a13ffcb67"],

Cell[BoxData[
 TemplateBox[{
  "Table","iterb",
   "\"Iterator \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"w\\\", \\\",\\\", \
RowBox[{\\\"AllowedEven\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\",\\\", \\\"4\\\
\"}], \\\"]\\\"}]}], \\\"}\\\"}]\\) does not have appropriate bounds.\"",2,
   123,4,23756678412988637305,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8339895260829225`*^9, 3.834142195261948*^9},
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"ae7ba7e2-4a7b-4542-8a0d-6e615d6fe60a"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "-", 
     RowBox[{
      SubscriptBox["z", "4"], " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["x", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["y", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["z", "#1"], "&"}], ")"}], "/@", 
         RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"w", ",", 
     RowBox[{"AllowedEven", "[", 
      RowBox[{"4", ",", "4"}], "]"}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.812818473063912*^9, 3.812818479168654*^9}, 
   3.8128185159325457`*^9, {3.812818666675414*^9, 3.8128186930827827`*^9}, 
   3.81282015987024*^9, {3.821818092823414*^9, 3.821818094045514*^9}, 
   3.8261023354269133`*^9, 3.833989526092931*^9, 3.834142195271144*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"6670264e-3e72-4e1a-8335-5cfd7ef4843f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", "nd"], TraditionalForm]],ExpressionUUID->
  "e17bfee0-5d91-40b1-977a-463a6013f9e4"],
 " quadratic identity"
}], "Subsection",
 CellChangeTimes->{{3.826877688642662*^9, 3.826877693677141*^9}, {
  3.826885863411767*^9, 
  3.826885874609096*^9}},ExpressionUUID->"9ba78bbb-6571-4112-abad-\
199b04dc991c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "second", " ", "quadratic", " ", "identity", " ", "of", " ", 
     "Appendix", " ", 
     RowBox[{"B", ".", " ", "We"}], " ", "only", " ", "determine", " ", "the",
      " ", "identity", " ", "up", " ", "to", " ", "a", " ", 
     RowBox[{"sign", ".", " ", "Sometimes"}]}], ",", " ", 
    RowBox[{"the", " ", "following", " ", "evaluates", " ", "to", " ", 
     FractionBox["0", "0"]}], ",", " ", 
    RowBox[{"which", " ", "is", " ", "we", " ", "we", " ", "quieted", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "A", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", "1"}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"1", ",", "2", ",", "4"}], "]"}], "=", 
      FractionBox["1", 
       SqrtBox[
        SubscriptBox["z", "4"]]]}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"1", ",", "3", ",", "4"}], "]"}], "=", 
      FractionBox["1", 
       SqrtBox[
        SubscriptBox["z", "4"]]]}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"2", ",", "1", ",", "4"}], "]"}], "=", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}]]]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], "=", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}]]]}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"3", ",", "1", ",", "2"}], "]"}], "=", "1"}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"3", ",", "1", ",", "4"}], "]"}], "=", "1"}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"3", ",", "2", ",", "4"}], "]"}], "=", "1"}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"4", ",", "1", ",", "2"}], "]"}], "=", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SubscriptBox["z", "4"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SubscriptBox["z", "4"]}], ")"}]}]]]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"4", ",", "1", ",", "3"}], "]"}], "=", 
      FractionBox["1", 
       SqrtBox[
        SubscriptBox["z", "4"]]]}], ";", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"4", ",", "2", ",", "3"}], "]"}], "=", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}]]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"w", "+", 
                    RowBox[{"UnitVector", "[", 
                    RowBox[{"4", ",", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
                   RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"w", "-", 
                    RowBox[{"UnitVector", "[", 
                    RowBox[{"4", ",", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"w", "-", 
                    RowBox[{"UnitVector", "[", 
                    RowBox[{"4", ",", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
                   RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"w", "+", 
                    RowBox[{"UnitVector", "[", 
                    RowBox[{"4", ",", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}]}], ")"}], 
                "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"A", "[", 
                   RowBox[{
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "]"}], 
                  RowBox[{
                   RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], 
                  RowBox[{
                   RowBox[{"X", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], ")"}]}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"#", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "3"}], "\[RightDoubleBracket]"}], 
                    "&"}], "/@", 
                   RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "<", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "&"}]}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"w", ",", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{"Allowed", "[", 
                   RowBox[{"4", ",", "10"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "]"}], "\[GreaterEqual]", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"Max", "[", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "]"}]}], "+", "1"}]}]}], 
                   "&"}]}], "]"}]}], "}"}]}], "]"}], "]"}], "]"}], "/.", 
          RowBox[{"Indeterminate", "\[Rule]", "1"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "w"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.826877698955532*^9, 3.8268776993181477`*^9}, {
  3.826884916666707*^9, 3.826884924180332*^9}, {3.826885008588455*^9, 
  3.826885014034233*^9}, {3.8268859231481256`*^9, 3.826885925288703*^9}, {
  3.83215862994954*^9, 3.8321586921533117`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"c558ec81-6354-4445-9e0f-c3298177b997"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{
  3.8268777009000263`*^9, 3.826885063975102*^9, {3.832158665888852*^9, 
   3.83215867700182*^9}, 3.8339895538561554`*^9, 3.8341422382529545`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"aaa5794f-7c15-4984-93a5-09557f2992e0"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit solutions", "Section",
 CellChangeTimes->{{3.80616461791362*^9, 3.8061646219374723`*^9}, {
  3.811163665827099*^9, 
  3.811163668304413*^9}},ExpressionUUID->"03aef0cd-0b5d-4121-ac8d-\
61bb8175a9f9"],

Cell[CellGroupData[{

Cell["Solvability of constraints", "Subsection",
 CellChangeTimes->{{3.815158627590399*^9, 
  3.815158632609849*^9}},ExpressionUUID->"5d5fc544-d1e1-4110-ac52-\
bddf4752f253"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solvability", " ", "for", " ", "4", " ", "pt", " ", "function"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "check", " ", "that", " ", "the", " ", "rank", 
     RowBox[{"(", "A", ")"}], " ", "equals", " ", "Rank", 
     RowBox[{"(", 
      RowBox[{"A", "|", "b"}], ")"}], " ", "to", " ", "understand", " ", 
     "when", " ", "the", " ", "system", " ", "Ax"}], "=", 
    RowBox[{"b", " ", "admits", " ", 
     RowBox[{"solutions", "."}]}]}], " ", "*)"}], 
  RowBox[{"solvability4", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", "b"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "w_", "]"}], ":=", " ", 
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"CoefficientArrays", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"ConstraintEq", "[", "w", "]"}], "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox["x", "#"], "&"}], "/@", 
                RowBox[{"Range", "[", "4", "]"}]}], ",", 
               RowBox[{
                RowBox[{
                 SubscriptBox["y", "#"], "&"}], "/@", 
                RowBox[{"Range", "[", "4", "]"}]}], ",", 
               RowBox[{
                RowBox[{
                 SubscriptBox["z", "#"], "&"}], "/@", 
                RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"F", "[", "w", "]"}], "[", 
                  RowBox[{"i", ",", "l"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Length", "[", "w", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", 
                   RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
               "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", "[", 
                   RowBox[{
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Length", "[", "w", "]"}]}], "]"}], ",", 
                    RowBox[{"UnitVector", "[", 
                    RowBox[{
                    RowBox[{"Length", "[", "w", "]"}], ",", "i"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Length", "[", "w", "]"}]}], "]"}]}], "]"}], "[", 
                  "V", "]"}], "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    SubscriptBox["x", "1"], ",", 
                    SubscriptBox["x", "2"], ",", 
                    SubscriptBox["x", "3"], ",", 
                    SubscriptBox["x", "4"]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"], ",", 
                    SubscriptBox["y", "4"]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    SubscriptBox["z", "1"], ",", 
                    SubscriptBox["z", "2"], ",", 
                    SubscriptBox["z", "3"], ",", 
                    SubscriptBox["z", "4"]}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Select", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "w", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], ">", "0"}], "&"}]}], "]"}]}], 
                 "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"Derivative", "[", 
                  RowBox[{
                   RowBox[{"UnitVector", "[", 
                    RowBox[{
                    RowBox[{"Length", "[", "w", "]"}], ",", "4"}], "]"}], ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Length", "[", "w", "]"}]}], "]"}], ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Length", "[", "w", "]"}]}], "]"}]}], "]"}], "[", 
                 "V", "]"}], "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   SubscriptBox["x", "1"], ",", 
                   SubscriptBox["x", "2"], ",", 
                   SubscriptBox["x", "3"], ",", 
                   SubscriptBox["x", "4"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   SubscriptBox["y", "1"], ",", 
                   SubscriptBox["y", "2"], ",", 
                   SubscriptBox["y", "3"], ",", 
                   SubscriptBox["y", "4"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   SubscriptBox["z", "1"], ",", 
                   SubscriptBox["z", "2"], ",", 
                   SubscriptBox["z", "3"], ",", 
                   SubscriptBox["z", "4"]}], "}"}]}], "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"Length", "[", "w", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], ">", "0"}], "&"}]}], "]"}]}], 
               "}"}]}], "]"}]}], "]"}], "]"}], "\[LeftDoubleBracket]", "2", 
         "\[RightDoubleBracket]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"b", "[", "w_", "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"Normal", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"ConstraintEq", "[", "w", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["x", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "4", "]"}]}], ",", 
              RowBox[{
               RowBox[{
                SubscriptBox["y", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "4", "]"}]}], ",", 
              RowBox[{
               RowBox[{
                SubscriptBox["z", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], "]"}], ",", 
           RowBox[{"V", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["x", "1"], ",", 
               SubscriptBox["x", "2"], ",", 
               SubscriptBox["x", "3"], ",", 
               SubscriptBox["x", "4"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["y", "1"], ",", 
               SubscriptBox["y", "2"], ",", 
               SubscriptBox["y", "3"], ",", 
               SubscriptBox["y", "4"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["z", "1"], ",", 
               SubscriptBox["z", "2"], ",", 
               SubscriptBox["x", "3"], ",", 
               SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "]"}], "]"}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"w", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"MatrixRank", "[", 
                    RowBox[{"A", "[", "w", "]"}], "]"}], "==", 
                    RowBox[{"MatrixRank", "[", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"A", "[", "w", "]"}], ",", 
                    RowBox[{"b", "[", "w", "]"}]}], "]"}], "]"}]}], "/.", 
                    RowBox[{
                    SubscriptBox["y", "1"], "\[Rule]", 
                    RowBox[{"RandomInteger", "[", 
                    RowBox[{"{", 
                    RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
                   RowBox[{
                    SubscriptBox["y", "2"], "\[Rule]", 
                    RowBox[{"RandomInteger", "[", 
                    RowBox[{"{", 
                    RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
                  RowBox[{
                   SubscriptBox["y", "3"], "\[Rule]", 
                   RowBox[{"RandomInteger", "[", 
                    RowBox[{"{", 
                    RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
                 RowBox[{
                  SubscriptBox["y", "4"], "\[Rule]", 
                  RowBox[{"RandomInteger", "[", 
                   RowBox[{"{", 
                    RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
                RowBox[{
                 SubscriptBox["x", "3"], "\[Rule]", 
                 RowBox[{"RandomInteger", "[", 
                  RowBox[{"{", 
                   RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
               RowBox[{
                SubscriptBox["z", "3"], "\[Rule]", 
                RowBox[{"RandomInteger", "[", 
                 RowBox[{"{", 
                  RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
              RowBox[{
               SubscriptBox["x", "4"], "\[Rule]", 
               RowBox[{"RandomInteger", "[", 
                RowBox[{"{", 
                 RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
             RowBox[{
              SubscriptBox["z", "4"], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"Total", "[", "w", "]"}], "\[GreaterEqual]", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"Max", "[", "w", "]"}]}], "-", "2"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Tuples", "[", 
               RowBox[{
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "2"}], "]"}], ",", "4"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], 
             "]"}]}], "}"}]}], "]"}], ",", "w"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.815160179591196*^9, 3.815160233881208*^9}, 
   3.815160282519876*^9, {3.815160341372809*^9, 3.815160348791995*^9}, {
   3.8151605881936626`*^9, 3.81516058827488*^9}, {3.8151607773577414`*^9, 
   3.8151607774775057`*^9}, {3.815218931517556*^9, 3.8152189344407682`*^9}, {
   3.815219051351015*^9, 3.815219051433017*^9}, {3.815219346505382*^9, 
   3.815219378596794*^9}, {3.8152202264122753`*^9, 3.815220226508615*^9}, 
   3.8218103209323997`*^9, {3.821810377732958*^9, 3.821810377826902*^9}, {
   3.8220479465603404`*^9, 3.8220479467987585`*^9}, {3.8220485450617323`*^9, 
   3.822048561412856*^9}, {3.823362606276414*^9, 3.8233626066848927`*^9}, 
   3.8233627193608727`*^9, {3.8233630111619873`*^9, 3.8233630828588247`*^9}, 
   3.823363265736064*^9, {3.8257810272098565`*^9, 3.825781080876145*^9}, {
   3.825781275053403*^9, 3.8257812762918367`*^9}, {3.825781997968422*^9, 
   3.825781999645275*^9}, {3.830782990512995*^9, 3.8307830527546177`*^9}, {
   3.830783348419643*^9, 3.830783370602674*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"a06b23f4-b50f-43f6-b007-5b8f57055af4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
     "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
     "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8257838992418623`*^9, 3.830783366945796*^9, 
  3.8307834773635902`*^9, 3.8339900080531015`*^9, 3.834142645691987*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"a43c087c-9f6b-423c-9c20-5327b1cc5a6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solvability4", "\[LeftDoubleBracket]", 
   RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "==", 
  RowBox[{"solvability4", "\[LeftDoubleBracket]", 
   RowBox[{"All", ",", "3"}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.815218949969679*^9, 3.815218951953588*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"6d4c1e66-497b-49e5-ab5f-e421ced3e0a5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8152193413111773`*^9, 3.8152241890697813`*^9, 
  3.8257807736186047`*^9, 3.825783899363906*^9, 3.833990008449061*^9, 
  3.834142645717699*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"69aa0e37-a4ac-4206-965e-d009ef5f667c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution and Tests", "Subsection",
 CellChangeTimes->{{3.815238415551262*^9, 3.815238417169693*^9}, {
  3.830870267309204*^9, 3.830870269161208*^9}, {3.8321814862361937`*^9, 
  3.832181489428238*^9}},ExpressionUUID->"78de322e-e550-48c6-a845-\
a6d554bdaafe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Our", " ", "general", " ", "guess", " ", "for", " ", "the", " ", 
    "solution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Vsol01\[Infinity]", "[", 
       RowBox[{"w_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "4"}], "&&", 
           RowBox[{"EvenQ", "[", 
            RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
           RowBox[{
            RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
            RowBox[{"2", 
             RowBox[{"Max", "[", "#", "]"}]}]}]}], "&"}], ")"}]}], "]"}], "[", 
      RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"], "+", 
        SubscriptBox["j", "3"], "+", 
        SubscriptBox["j", "4"], "-", "k"}]], 
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["j", "1"]}], "-", 
        SubscriptBox["j", "2"], "+", 
        SubscriptBox["j", "3"], "-", 
        SubscriptBox["j", "4"]}]], 
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["j", "1"]}], "+", 
        SubscriptBox["j", "2"], "-", 
        SubscriptBox["j", "3"], "+", 
        SubscriptBox["j", "4"]}]], 
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        SubscriptBox["j", "1"], "-", 
        SubscriptBox["j", "2"], "-", 
        SubscriptBox["j", "3"], "+", 
        SubscriptBox["j", "4"]}]], 
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        RowBox[{"-", "2"}], 
        SubscriptBox["j", "4"]}]], 
      RowBox[{"F", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]], ",", 
        RowBox[{"z", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Vsol01\[Infinity]", "[", 
       RowBox[{"w_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "4"}], "&&", 
           RowBox[{"OddQ", "[", 
            RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{"#", "+", "1"}], "]"}], "\[GreaterEqual]", 
            RowBox[{"2", 
             RowBox[{"Max", "[", 
              RowBox[{"#", "+", "1"}], "]"}]}]}]}], "&"}], ")"}]}], "]"}], 
      "[", 
      RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["k", "2"]}], "-", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"], "+", 
        SubscriptBox["j", "3"], "+", 
        SubscriptBox["j", "4"]}]], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["k", "2"]}], "+", 
        SubscriptBox["j", "1"], "-", 
        SubscriptBox["j", "2"], "+", 
        SubscriptBox["j", "3"], "+", 
        SubscriptBox["j", "4"]}]], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", "3", "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["k", "2"]}], "+", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"], "-", 
        SubscriptBox["j", "3"], "+", 
        SubscriptBox["j", "4"]}]], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SubscriptBox["j", "4"]}]], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        FractionBox["k", "2"], "-", 
        SubscriptBox["j", "1"], "-", 
        SubscriptBox["j", "2"], "-", 
        SubscriptBox["j", "3"], "-", 
        SubscriptBox["j", "4"]}]], 
      RowBox[{"F", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", "2", "}"}]}], "]"}], "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "]"}], "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", "4", "}"}]}], "]"}], "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]], ",", 
        RowBox[{"z", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vsol01\[Infinity]", "[", 
      RowBox[{"w_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "4"}], "&&", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"#", "+", "1"}], "]"}], "\[Equal]", 
           RowBox[{"2", 
            RowBox[{"Max", "[", 
             RowBox[{"#", "+", "1"}], "]"}]}]}]}], "&"}], ")"}]}], "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
      RowBox[{
       RowBox[{"2", 
        SubscriptBox["j", "3"]}], "-", "k"}]], 
     SuperscriptBox[
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["j", "1"]}], "+", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "+", 
       SubscriptBox["j", "4"]}]], 
     SuperscriptBox[
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
      RowBox[{
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "+", 
       SubscriptBox["j", "4"]}]], 
     SuperscriptBox[
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
      RowBox[{
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"], "-", 
       SubscriptBox["j", "4"], "-", "k"}]], 
     SuperscriptBox[
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
      RowBox[{"k", "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "-", 
       SubscriptBox["j", "4"]}]], 
     RowBox[{"f", "[", 
      RowBox[{"z", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "solution", " ", "for", " ", "general", " ", "positions", 
      " ", 
      SubscriptBox["x", "i"], " ", "and", " ", 
      RowBox[{
       SubscriptBox["z", "i"], ".", " ", "If"}], " ", "one", " ", "of", " ", 
      "these", " ", "insertion", " ", "points", " ", "is", " ", 
      "\[Infinity]"}], ",", " ", 
     RowBox[{
     "we", " ", "always", " ", "assume", " ", "it", " ", "to", " ", "be", " ",
       "the", " ", 
      RowBox[{"third", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vsol", "[", 
      RowBox[{"w_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "4"}], "&&", 
          RowBox[{
           RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Max", "[", "#", "]"}]}], "-", "2"}]}]}], "&"}], ")"}]}],
       "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"h0", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["j", "#"], "&"}], "/@", 
            RowBox[{"Range", "[", "4", "]"}]}], ")"}], "+", 
          RowBox[{
           FractionBox["k", "2"], "w"}]}]}], ",", 
        RowBox[{"\[CapitalDelta]0", "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["j", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "4", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["j", "#"], "&"}], "/@", 
                 RowBox[{"Range", "[", "4", "]"}]}], ")"}], "-", "1"}], 
              ")"}]}], 
            RowBox[{"k", "-", "2"}]]}], "-", 
          RowBox[{"w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["j", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "4", "]"}]}], ")"}], "+", 
             RowBox[{
              FractionBox["k", "4"], "w"}]}], ")"}]}]}]}], ",", "xdiffpre", 
        ",", " ", "zdiffpre", ",", " ", "xdiff", ",", "zdiff"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"xdiffpre", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "-", 
         RowBox[{
         "x", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"zdiffpre", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "-", 
         RowBox[{
         "z", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"xdiff", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{
            RowBox[{"xdiffpre", "[", 
             RowBox[{"i", ",", "l"}], "]"}], "===", "\[Infinity]"}]}], ",", 
          RowBox[{"xdiffpre", "[", 
           RowBox[{"i", ",", "l"}], "]"}], ",", "1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"zdiff", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{
            RowBox[{"zdiffpre", "[", 
             RowBox[{"i", ",", "l"}], "]"}], "===", "\[Infinity]"}]}], ",", 
          RowBox[{"zdiffpre", "[", 
           RowBox[{"i", ",", "l"}], "]"}], ",", "1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"xdiff", "[", 
          RowBox[{"2", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "h0", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
          "-", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]], 
        SuperscriptBox[
         RowBox[{"xdiff", "[", 
          RowBox[{"3", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "h0", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
          "+", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]], 
        SuperscriptBox[
         RowBox[{"xdiff", "[", 
          RowBox[{"3", ",", "2"}], "]"}], 
         RowBox[{
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]], 
        SuperscriptBox[
         RowBox[{"xdiff", "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{
          "h0", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]], 
        "\[IndentingNewLine]", 
        SuperscriptBox[
         RowBox[{"zdiff", "[", 
          RowBox[{"2", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "\[CapitalDelta]0", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "-", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "3", 
           "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "4", 
           "\[RightDoubleBracket]"}]}]], 
        SuperscriptBox[
         RowBox[{"zdiff", "[", 
          RowBox[{"3", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "\[CapitalDelta]0", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "3", 
           "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "4", 
           "\[RightDoubleBracket]"}]}]], 
        SuperscriptBox[
         RowBox[{"zdiff", "[", 
          RowBox[{"3", ",", "2"}], "]"}], 
         RowBox[{
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "3", 
           "\[RightDoubleBracket]"}], "+", 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "4", 
           "\[RightDoubleBracket]"}]}]], 
        SuperscriptBox[
         RowBox[{"zdiff", "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{
          "\[CapitalDelta]0", "\[LeftDoubleBracket]", "4", 
           "\[RightDoubleBracket]"}]}]], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "2"}], "]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"4", ",", "1"}], "]"}]}], 
             RowBox[{
              RowBox[{"xdiff", "[", 
               RowBox[{"2", ",", "1"}], "]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{
              "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "2"}], "]"}], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"2", ",", "1"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "1"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]]}], 
             RowBox[{
              RowBox[{"xdiff", "[", 
               RowBox[{"2", ",", "1"}], "]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "1"}], "]"}], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "2"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]]}]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{
              "y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "1"}], "]"}], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"2", ",", "1"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "2"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]]}], 
             RowBox[{
              RowBox[{"xdiff", "[", 
               RowBox[{"2", ",", "1"}], "]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "2"}], "]"}], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "1"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}]]}]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{
              "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"2", ",", "1"}], "]"}], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "1"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "2"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]]}], 
             RowBox[{
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "1"}], "]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "2"}], "]"}], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"2", ",", "1"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", 
                "\[RightDoubleBracket]"}]]}]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{
              "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "1"}], "]"}], 
              RowBox[{"xdiff", "[", 
               RowBox[{"3", ",", "2"}], "]"}], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"2", ",", "1"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "4"}], "]"}], 
               RowBox[{"2", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", 
                 "\[RightDoubleBracket]"}]}]]}], 
             RowBox[{
              RowBox[{"xdiff", "[", 
               RowBox[{"2", ",", "1"}], "]"}], 
              SuperscriptBox[
               RowBox[{"xdiff", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "1"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]], 
              SuperscriptBox[
               RowBox[{"zdiff", "[", 
                RowBox[{"3", ",", "2"}], "]"}], 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", 
                "\[RightDoubleBracket]"}]]}]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"zdiff", "[", 
               RowBox[{"3", ",", "2"}], "]"}], 
              RowBox[{"zdiff", "[", 
               RowBox[{"4", ",", "1"}], "]"}]}], 
             RowBox[{
              RowBox[{"zdiff", "[", 
               RowBox[{"2", ",", "1"}], "]"}], 
              RowBox[{"zdiff", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]]}], "}"}]}], "]"}]}]}]}], 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.8152384815524797`*^9, {3.8152386926738577`*^9, 3.8152386934916058`*^9}, {
   3.8152470627423353`*^9, 3.815247063071466*^9}, {3.815247723487417*^9, 
   3.8152477236030903`*^9}, {3.817298983559486*^9, 3.817298990060438*^9}, {
   3.8214649506584597`*^9, 3.8214651084847727`*^9}, {3.821465192102364*^9, 
   3.821465192247849*^9}, {3.8214662156619997`*^9, 3.8214662236559973`*^9}, {
   3.821795083263528*^9, 3.821795251388674*^9}, {3.821795417448818*^9, 
   3.82179544900102*^9}, {3.821814106934202*^9, 3.821814110859109*^9}, {
   3.8260996667349076`*^9, 3.8260999100104504`*^9}, {3.8307833792145157`*^9, 
   3.830783388082531*^9}, {3.830783480427747*^9, 3.8307834815088787`*^9}, {
   3.830783598963097*^9, 3.830783653322184*^9}, {3.830783775817898*^9, 
   3.830783909146782*^9}, {3.830784443803382*^9, 3.830784945371154*^9}, {
   3.8307850925524817`*^9, 3.830785101892929*^9}, {3.830785153629468*^9, 
   3.8307851537678747`*^9}, {3.830785737029626*^9, 3.830785737110651*^9}, 
   3.8316283269709244`*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"9d19bad0-a55e-4894-bceb-160073bb2873"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "checks", " ", "whether", 
     " ", "the", " ", "explicit", " ", "solution", " ", "Vsol", " ", 
     "satisfies", " ", "the", " ", "recursion", " ", 
     RowBox[{"relation", ".", " ", "To"}], " ", "make", " ", "the", " ", 
     "computation", " ", "feasable"}], ",", " ", 
    RowBox[{
    "we", " ", "put", " ", "all", " ", "the", " ", "parameters", " ", "to", 
     " ", "random", " ", 
     RowBox[{"integers", ".", " ", "We"}], " ", "also", " ", "only", " ", 
     "check", " ", "cases", " ", "where", " ", "the", " ", "function", " ", 
     "RecursionRellim", " ", "works"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "far", " ", "more", " ", "efficient", " ", 
     "than", " ", 
     RowBox[{"RecursionRelCompletelim", ".", " ", "We"}], " ", "also", " ", 
     "checked", " ", "some", " ", "cases", " ", "by", " ", "hand", " ", 
     "where", " ", "only", " ", "RecursionRelCompletelim", " ", 
     RowBox[{"works", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RecursionCheck", "[", "w_", "]"}], ":=", 
    RowBox[{
     RowBox[{"RecursionCheck", "[", "w", "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "i", "}"}], ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"RecursionRelLim", "[", "w", "]"}], "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["x", "#"], "&"}], "/@", 
             RowBox[{"Range", "[", "4", "]"}]}], ",", 
            RowBox[{
             RowBox[{
              SubscriptBox["y", "#"], "&"}], "/@", 
             RowBox[{"Range", "[", "4", "]"}]}], ",", 
            RowBox[{
             RowBox[{
              SubscriptBox["z", "#"], "&"}], "/@", 
             RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], "/.", 
          RowBox[{"V", "\[Rule]", 
           RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}]}]}], "/.", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["j", "i"], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["y", "i"], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k", "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{
              SubscriptBox["x", "4"], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{
              SubscriptBox["z", "4"], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "}"}]}], 
          "]"}]}], "]"}]}], "]"}]}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8152385604948797`*^9, 3.815238602997183*^9}, {
   3.815239092032137*^9, 3.8152391049367533`*^9}, 3.821465420879047*^9, {
   3.821466120159176*^9, 3.8214661213562117`*^9}, {3.821795283767562*^9, 
   3.821795329040575*^9}, {3.821795542039475*^9, 3.821795551347619*^9}, {
   3.8218095796258783`*^9, 3.8218095831731243`*^9}, {3.8218104273883257`*^9, 
   3.8218104474030848`*^9}, {3.821810588689816*^9, 3.821810589984378*^9}, {
   3.8218108687569227`*^9, 3.821810923752761*^9}, {3.821810958150115*^9, 
   3.821810961662376*^9}, {3.821811012191423*^9, 3.821811012548234*^9}, {
   3.8218110497879333`*^9, 3.8218110514531603`*^9}, {3.832160957558811*^9, 
   3.83216096050706*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"8bf299a4-1fb8-420a-b07e-e793f0189b1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "code", " ", "checks", " ", "that", " ", 
     "the", " ", "solutions", " ", "we", " ", "obtained", " ", "satisfy", " ",
      "the", " ", "recursion", " ", 
     RowBox[{"relations", ".", " ", "Evaluating"}], " ", "this", " ", "cell", 
     " ", "will", " ", "take", " ", "several", " ", "days", " ", "of", " ", 
     "computing", " ", "time"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "why", " ", "we", " ", "uncommented", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"RecursionCheck", "[", "w", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", 
        RowBox[{"Allowed", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "}"}]}], "]"}], ",", "w"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.8152385478872423`*^9, {3.8152386216789093`*^9, 3.8152386283442793`*^9}, {
   3.815238711048629*^9, 3.815238711108819*^9}, {3.815238836343199*^9, 
   3.815238897844981*^9}, {3.815238957219499*^9, 3.8152390102819977`*^9}, {
   3.8152390422335987`*^9, 3.815239077319659*^9}, {3.815239263444701*^9, 
   3.815239268546402*^9}, {3.8152395342363443`*^9, 3.815239534430662*^9}, {
   3.821465255723277*^9, 3.821465283956505*^9}, {3.821466393710319*^9, 
   3.8214664013178473`*^9}, {3.8217954988377457`*^9, 3.821795512243039*^9}, {
   3.821811031631536*^9, 3.8218110342016706`*^9}, {3.821813565101555*^9, 
   3.821813566993752*^9}, {3.826099946491564*^9, 3.8260999468095617`*^9}, {
   3.8261000264316673`*^9, 3.826100026728758*^9}, {3.832163263104437*^9, 
   3.832163263555501*^9}, {3.832163905028862*^9, 3.832163908049618*^9}, {
   3.832240223064021*^9, 3.832240225087709*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"14f1d460-ee6b-4ed0-a174-c481fc270d0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.815238890521977*^9, {3.815238954805019*^9, 3.815238976108181*^9}, {
   3.815239010675373*^9, 3.815239017214981*^9}, {3.8152390509452677`*^9, 
   3.815239072037909*^9}, 3.8152392160368433`*^9, 3.815239263986472*^9, 
   3.815239397907981*^9, 3.8152396249430437`*^9, 3.817299264276866*^9, {
   3.821465284797535*^9, 3.8214653069386387`*^9}, {3.821466342577149*^9, 
   3.821466382953054*^9}, {3.82179549647183*^9, 3.821795514706111*^9}, 
   3.821795705926076*^9, 3.8218104664126663`*^9, 3.821810498604836*^9, 
   3.821810607924514*^9, 3.821810888172103*^9, 3.8218109326666203`*^9, {
   3.821811042956827*^9, 3.821811077574658*^9}, 3.821813447662476*^9, 
   3.821813577614828*^9, 3.8260999439734697`*^9, 3.826099992819937*^9, 
   3.8261004114686737`*^9, 3.8321609673884277`*^9, 3.832163269751339*^9, {
   3.832163890550922*^9, 3.832163908525701*^9}, 3.832164533592884*^9, 
   3.832240236993784*^9, 3.8339933640114517`*^9, 3.8341454575512395`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"31920e39-2d46-41ce-b8ad-16e639d33875"]
}, Open  ]],

Cell[CellGroupData[{

Cell["KZ equation", "Subsubsection",
 CellChangeTimes->{{3.821529753572279*^9, 
  3.821529755199366*^9}},ExpressionUUID->"003fa5b3-69a1-4464-afc7-\
d65c7629e94b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "checks", " ", "that", " ",
      "the", " ", "KZ", " ", "equation", " ", "in", " ", "the", " ", "flowed",
      " ", "sector", " ", "coincides", " ", "with", " ", "the", " ", "KZ", 
     " ", "equation", " ", "of", " ", "the", " ", "unflowed", " ", 
     RowBox[{"sector", ".", " ", "We"}], " ", "again", " ", "set", " ", "all",
      " ", "parameters", " ", "to", " ", "random", " ", "integers", " ", "to",
      " ", "make", " ", "the", " ", "computation", " ", 
     RowBox[{"feasible", ".", " ", "We"}], " ", "assume", " ", "in", " ", 
     "this", " ", "function", " ", "that", " ", "the", " ", "correlator", " ",
      "is", " ", "flowed"}], ",", " ", 
    RowBox[{
    "otherwise", " ", "there", " ", "is", " ", "nothing", " ", "to", " ", 
     RowBox[{"check", ".", " ", "This"}], " ", "function", " ", "does", " ", 
     "not", " ", "work", " ", "for", " ", "ws", " ", "of", " ", "the", " ", 
     "form", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        SubscriptBox["w", "3"], ",", "0"}], "}"}], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KZUnflowed", "[", "J_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"c", ",", "z"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"F", "[", 
           RowBox[{"c", ",", "z"}], "]"}], " ", 
          RowBox[{"J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"c", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"c", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "-", 
            RowBox[{"c", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"z", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"c", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            "-", 
            RowBox[{"z", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", "z"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{
          SuperscriptBox["F", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"c", ",", "z"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "z"}], ")"}]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", "z"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "+", "z", "-", 
          RowBox[{"2", " ", "c", " ", "z"}], "-", 
          RowBox[{"2", " ", "c", " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "-", 
          RowBox[{"z", " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "-", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "-", 
          RowBox[{"z", " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{"2", " ", "c", " ", "z", " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "-", 
          RowBox[{"2", " ", "c", " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "-", 
          RowBox[{"2", " ", "c", " ", "z", " ", 
           RowBox[{
           "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], 
         ")"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"c", ",", "z"}], "]"}]}]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KZCheck", "[", "w_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"KZCheck", "[", "w", "]"}], "="}], "*)"}], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"is", "=", 
         RowBox[{"Min", "[", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Range", "[", "4", "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
              "w", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}], 
              ">", "0"}], "&"}]}], "]"}], "]"}]}], ",", "kz", ",", "arg", ",",
         "argVsol", ",", "yrand", ",", "c", ",", "z"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"yrand", "=", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", "4"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kz", "=", 
        RowBox[{
         RowBox[{"KZLim", "[", "w", "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"arg", "=", 
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["x", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "4", "]"}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["y", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "4", "]"}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["z", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"c_", ",", "z_"}], "]"}], "\[RuleDelayed]", "c"}]}], 
          "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"argVsol", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"c", "==", "arg"}], "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["y", "i_"], "/;", 
              RowBox[{"i", "\[NotEqual]", "is"}]}], "\[RuleDelayed]", 
             RowBox[{
             "yrand", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}]}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"is", "\[Equal]", "\[Infinity]"}], ",", 
             SubscriptBox["x", "4"], ",", 
             SubscriptBox["y", "is"]}], "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"kz", "/.", 
                RowBox[{"V", "\[Rule]", 
                 RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                   RowBox[{"Range", "[", "4", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                   RowBox[{"Range", "[", "4", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                   RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], "/.", 
                RowBox[{"F", "\[Rule]", 
                 RowBox[{"Function", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"c", ",", "z"}], "}"}], ",", "1"}], "]"}]}]}], 
               ")"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"F", "[", 
                 RowBox[{"_", ",", "_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"F", "[", 
                 RowBox[{"c", ",", "z"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", "[", "m__", "]"}], "[", "F", "]"}], 
                 "[", 
                 RowBox[{"_", ",", "_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", "[", "m", "]"}], "[", "F", "]"}], "[", 
                 RowBox[{"c", ",", "z"}], "]"}]}]}], "}"}]}], "/.", 
            "argVsol"}], "/.", 
           RowBox[{
            SubscriptBox["z", "4"], "\[Rule]", "z"}]}], "/.", 
          RowBox[{"KZUnflowed", "[", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", 
              RowBox[{"Total", "[", "w", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["j", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "4", "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", 
                FractionBox["k", "2"], ",", "0"}], "}"}], "+", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "1"}], "}"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["j", "#"], "&"}], "/@", 
                 RowBox[{"Range", "[", "4", "]"}]}], ")"}]}]}]}], "]"}], 
           "]"}]}], "/.", 
         RowBox[{
          SubscriptBox["y", "i_"], "\[RuleDelayed]", 
          RowBox[{
          "yrand", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}],
         "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["j", "i"], "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
            RowBox[{"z", "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["x", "4"], "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
            RowBox[{"c", "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", 
                RowBox[{"1", ",", "0"}], "]"}], "[", "F", "]"}], "[", 
              RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", 
                RowBox[{"0", ",", "1"}], "]"}], "[", "F", "]"}], "[", 
              RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "}"}]}], 
         "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.815239559774898*^9, 3.8152395685229893`*^9}, {
   3.815239664819841*^9, 3.815239718189291*^9}, {3.8152397548576717`*^9, 
   3.815239819124496*^9}, {3.8152402527704782`*^9, 3.815240273727296*^9}, {
   3.815246698813291*^9, 3.8152467005151453`*^9}, 3.815247433470742*^9, 
   3.8160663113085976`*^9, {3.816079278098238*^9, 3.816079309429839*^9}, {
   3.817299326394314*^9, 3.817299335799223*^9}, 3.817299414717916*^9, {
   3.817299644485862*^9, 3.817299710399186*^9}, {3.817300156527668*^9, 
   3.817300254475471*^9}, {3.817300352209251*^9, 3.817300360055224*^9}, {
   3.817300454483995*^9, 3.817300455990673*^9}, {3.8214670833581448`*^9, 
   3.821467088784789*^9}, {3.821467143361896*^9, 3.82146715590591*^9}, {
   3.821467192389975*^9, 3.821467195520485*^9}, {3.8214672981320267`*^9, 
   3.821467328598591*^9}, {3.821467360744536*^9, 3.821467361689116*^9}, {
   3.821467440552754*^9, 3.821467440958685*^9}, {3.821467734881138*^9, 
   3.821467766797968*^9}, {3.821468893037668*^9, 3.821468928063822*^9}, {
   3.821469076424365*^9, 3.8214690866078243`*^9}, {3.8214692001528263`*^9, 
   3.821469234350589*^9}, {3.821472590349352*^9, 3.821472593889616*^9}, {
   3.8218133439371443`*^9, 3.821813344278851*^9}, {3.82181455544598*^9, 
   3.821814580215207*^9}, {3.8218146236802597`*^9, 3.821814658132465*^9}, {
   3.821814703835802*^9, 3.821814706391045*^9}, {3.821814784066267*^9, 
   3.821814821004816*^9}, {3.8218148510367937`*^9, 3.8218148826988993`*^9}, {
   3.821815150559124*^9, 3.821815189527755*^9}, {3.8218157081020107`*^9, 
   3.8218157089857073`*^9}, {3.826100656732336*^9, 3.8261006697309003`*^9}, {
   3.832161001663521*^9, 3.8321610046293697`*^9}, {3.8321610444033957`*^9, 
   3.832161061354039*^9}, {3.832161150760301*^9, 3.832161152876896*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"af071764-5593-494c-a109-484e27a8f239"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "KZUnflowed", " ", "is", " ", "the", " ", "unflowed", " ", "KZ", " ", 
    "equation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"KZLim", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["x", "#"], "&"}], "/@", 
          RowBox[{"Range", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["y", "#"], "&"}], "/@", 
          RowBox[{"Range", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["z", "#"], "&"}], "/@", 
          RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], "/.", 
       RowBox[{"V", "\[Rule]", 
        RowBox[{"Vsol01\[Infinity]", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]}]}], "/.", 
      RowBox[{
       SubscriptBox["x", "4"], "\[Rule]", "c"}]}], "/.", 
     RowBox[{
      SubscriptBox["z", "4"], "\[Rule]", "z"}]}], "/.", 
    RowBox[{"KZUnflowed", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["j", "#"], "&"}], "/@", 
      RowBox[{"Range", "[", "4", "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8218156433491*^9, 3.8218157187438297`*^9}, {
  3.832161137361965*^9, 3.832161140317181*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"33463b0f-9eb7-4262-af54-c91dca91ac62"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.821815692485588*^9, 3.821815719311522*^9}, 
   3.826100730538184*^9, {3.8321611338264437`*^9, 3.832161141235738*^9}, 
   3.832181345291046*^9, 3.8339933661933956`*^9, 3.8341454601469*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"3b521694-bb8a-49cd-9af3-29a5047b59d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "code", " ", "checks", " ", "that", " ", 
     "the", " ", "solutions", " ", "we", " ", "obtained", " ", "satisfy", " ",
      "the", " ", "KZ", " ", "equations", " ", "with", " ", "the", " ", 
     "appropriate", " ", "values", " ", "of", " ", 
     RowBox[{
      SubscriptBox["j", "i"], ".", " ", "Evaluating"}], " ", "this", " ", 
     "cell", " ", "will", " ", "take", " ", "several", " ", "days", " ", "of",
      " ", "computing", " ", "time"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "why", " ", "we", " ", "uncommented", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w", ",", 
        RowBox[{"Factor", "[", 
         RowBox[{"KZCheck", "[", "w", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Allowed", "[", 
             RowBox[{"4", ",", "2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{"#", "+", "1"}], "]"}], "\[GreaterEqual]", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"Max", "[", 
               RowBox[{"#", "+", "1"}], "]"}]}], "+", "1"}]}], "&"}]}], 
         "]"}]}], "}"}]}], "]"}], ",", "w"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815247467809867*^9, 3.815247558436017*^9}, {
   3.815247601888118*^9, 3.815247601950103*^9}, {3.817299803076296*^9, 
   3.8172998032910347`*^9}, {3.81730036450669*^9, 3.8173003645746403`*^9}, {
   3.817300451558588*^9, 3.817300451936078*^9}, {3.8214671648153763`*^9, 
   3.821467172236265*^9}, {3.821467224033711*^9, 3.8214672240725822`*^9}, {
   3.821468992884014*^9, 3.821469034381692*^9}, {3.8214691020533743`*^9, 
   3.821469146858056*^9}, {3.821472456314374*^9, 3.821472534675256*^9}, {
   3.821814519015016*^9, 3.821814519584729*^9}, {3.821817548918807*^9, 
   3.82181756415333*^9}, 3.821817619930444*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"fb03cc4f-bc88-43ee-943e-39d00a24e496"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.821472498454091*^9, 3.8214725352869062`*^9, 
  3.8214727018116083`*^9, 3.8218145270401363`*^9, 3.821817564501033*^9, 
  3.826100791725837*^9, 3.833993435696759*^9, 3.834145540359678*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"7291cfd3-cdbb-4854-ac80-a13f70c80d02"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Null vector equations", "Subsubsection",
 CellChangeTimes->{{3.8215297655142307`*^9, 
  3.821529768388649*^9}},ExpressionUUID->"f87c5f72-edc6-46ae-93a1-\
abd72936bf8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "singular", " ", "spins"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"jsing", "[", 
    RowBox[{"\[Epsilon]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"s", 
          RowBox[{"(", 
           RowBox[{"k", "-", "2"}], ")"}]}]}], ")"}]}]}], "2"], " ", "/;", 
    RowBox[{
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", "\[Equal]", "1"}], ",", 
       RowBox[{"s", ">", "0"}], ",", 
       RowBox[{"s", "\[GreaterEqual]", "0"}]}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.821472777390869*^9, 3.821472846095274*^9}, {
  3.821472890479066*^9, 3.8214729162697163`*^9}, {3.821475139182083*^9, 
  3.821475143128043*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"6c7c3aa2-0983-4015-b9db-646e1a434e93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "three", " ", "arguments", " ", "are", " ", "again", " ", 
     "\[Epsilon]"}], ",", " ", 
    RowBox[{"r", " ", "and", " ", 
     RowBox[{"s", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SingUnflowed", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "J_"}], "]"}], ":=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["F", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"c", ",", "z"}], "]"}], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", "z"}], ")"}]}]], 
           RowBox[{"F", "[", 
            RowBox[{"c", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], " ", "k"}], "+", 
             RowBox[{"k", " ", "z"}], "-", 
             RowBox[{"2", " ", "c", " ", "k", " ", "z"}], "-", 
             RowBox[{"4", " ", "c", " ", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "+", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             "-", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
             "-", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
             "+", 
             RowBox[{"4", " ", "c", " ", "z", " ", 
              RowBox[{
              "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}],
             ")"}]}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "-", 
            
            RowBox[{"jsing", "[", 
             RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "\[Equal]", "0"}], 
          ",", 
          SubscriptBox["j", "4"]}], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SingUnflowed", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "J_"}], "]"}], ":=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["F", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"c", ",", "z"}], "]"}], "\[Rule]", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", 
              SuperscriptBox["c", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"c", "-", "z"}], ")"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"16", " ", "k", " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["k", "3"], " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"10", " ", "k", " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "-", 
            RowBox[{"12", " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"10", " ", "k", " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"12", " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "-", 
            RowBox[{"10", " ", "k", " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"F", "[", 
              RowBox[{"c", ",", "z"}], "]"}], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"12", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"36", " ", "c", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"10", " ", "k", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"24", " ", "c", " ", "k", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"4", " ", "c", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"12", " ", "z", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"4", " ", "k", " ", "z", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"12", " ", "c", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"4", " ", "k", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"4", " ", "c", " ", "k", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"12", " ", "c", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"4", " ", "c", " ", "k", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"12", " ", "c", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"4", " ", "c", " ", "k", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"12", " ", "z", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"4", " ", "k", " ", "z", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"12", " ", "c", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"4", " ", "c", " ", "k", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"6", " ", "z", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"12", " ", "c", " ", "z", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"k", " ", "z", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", "c", " ", "k", " ", "z", " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"4", " ", "c", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}], "-", 
            RowBox[{"4", " ", "c", " ", "z", " ", 
             RowBox[{
             "J", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              SuperscriptBox["F", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"c", ",", "z"}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "-", 
            
            RowBox[{"jsing", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "\[Equal]", 
           "0"}], ",", 
          SubscriptBox["j", "4"]}], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SingUnflowed", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "J_"}], "]"}], ":=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["F", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"c", ",", "z"}], "]"}], "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "J", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "-", 
            
            RowBox[{"jsing", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "2", ",", "0"}], "]"}]}], "\[Equal]", 
           "0"}], ",", 
          SubscriptBox["j", "4"]}], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.817299517826346*^9, 3.817299529970079*^9}, {
   3.8172995690130463`*^9, 3.817299576326689*^9}, {3.817300571516947*^9, 
   3.817300574604787*^9}, {3.8173006755885887`*^9, 3.8173007249597*^9}, {
   3.817300891646184*^9, 3.817300896026154*^9}, {3.817301295233261*^9, 
   3.817301341534121*^9}, {3.821472578518812*^9, 3.821472586201462*^9}, {
   3.8214727596297283`*^9, 3.8214727725479794`*^9}, {3.821472851299201*^9, 
   3.821472887910902*^9}, {3.821472921419228*^9, 3.821472960947155*^9}, {
   3.8214739574611607`*^9, 3.8214739877930202`*^9}, {3.82147509114497*^9, 
   3.8214751078334312`*^9}, {3.821475150621379*^9, 3.821475167069975*^9}, 
   3.821475317905169*^9, 3.821529504574992*^9, {3.8215295850885677`*^9, 
   3.821529585188736*^9}, {3.821529668410398*^9, 3.8215296684807463`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"83d4b600-cabd-442b-8f9b-42025ddd3bb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "checks", " ", "that", " ",
      "the", " ", "null", " ", "vector", " ", "equation", " ", "in", " ", 
     "the", " ", "flowed", " ", "sector", " ", "coincides", " ", "with", " ", 
     "the", " ", "KZ", " ", "equation", " ", "of", " ", "the", " ", 
     "unflowed", " ", 
     RowBox[{"sector", ".", " ", "We"}], " ", "again", " ", "set", " ", "all",
      " ", "parameters", " ", "to", " ", "random", " ", "integers", " ", "to",
      " ", "make", " ", "the", " ", "computation", " ", 
     RowBox[{"feasible", ".", " ", "We"}], " ", "assume", " ", "in", " ", 
     "this", " ", "function", " ", "that", " ", "the", " ", "correlator", " ",
      "is", " ", "flowed"}], ",", " ", 
    RowBox[{
    "otherwise", " ", "there", " ", "is", " ", "nothing", " ", "to", " ", 
     RowBox[{"check", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SingCheck", "[", 
    RowBox[{"\[Epsilon]_", ",", "r_", ",", "s_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"SingCheck", "[", 
     RowBox[{"\[Epsilon]", ",", "r", ",", "s", ",", "w"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"is", "=", 
         RowBox[{"Min", "[", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Range", "[", "4", "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
              "w", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}], 
              ">", "0"}], "&"}]}], "]"}], "]"}]}], ",", "sing", ",", "arg", 
        ",", "argVsol", ",", "yrand", ",", "c", ",", "z"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"yrand", "=", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "1000"}], "}"}], ",", "4"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sing", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"SingularLim", "[", 
           RowBox[{"\[Epsilon]", ",", "r", ",", "s", ",", "w"}], "]"}], "[", 
          "4", "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["x", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["y", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", "#"], "&"}], "/@", 
           RowBox[{"Range", "[", "4", "]"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"arg", "=", 
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["x", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "4", "]"}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["y", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "4", "]"}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["z", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"c_", ",", "z_"}], "]"}], "\[RuleDelayed]", "c"}]}], 
          "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"argVsol", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"c", "==", "arg"}], "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["y", "i_"], "/;", 
              RowBox[{"i", "\[NotEqual]", "is"}]}], "\[RuleDelayed]", 
             RowBox[{
             "yrand", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}]}]}], ",", 
           SubscriptBox["y", "is"]}], "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"sing", "/.", 
                 RowBox[{"V", "\[Rule]", 
                  RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}]}]}], ")"}], 
               "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}]}], "]"}], "/.", 
                 RowBox[{"F", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"c", ",", "z"}], "}"}], ",", "1"}], "]"}]}]}], 
                ")"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"F", "[", 
                  RowBox[{"_", ",", "_"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{"F", "[", 
                  RowBox[{"c", ",", "z"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "m__", "]"}], "[", "F", "]"}], 
                  "[", 
                  RowBox[{"_", ",", "_"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "m", "]"}], "[", "F", "]"}], 
                  "[", 
                  RowBox[{"c", ",", "z"}], "]"}]}]}], "}"}]}], "/.", 
             "argVsol"}], "/.", 
            RowBox[{
             SubscriptBox["z", "4"], "\[Rule]", "z"}]}], "/.", 
           RowBox[{
            SubscriptBox["y", "i_"], "\[RuleDelayed]", 
            RowBox[{
            "yrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}]}], "/.", 
          RowBox[{"SingUnflowed", "[", 
           RowBox[{"\[Epsilon]", ",", "r", ",", "s", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"EvenQ", "[", 
               RowBox[{"Total", "[", "w", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                SubscriptBox["j", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "4", "]"}]}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", 
                 FractionBox["k", "2"], ",", "0"}], "}"}], "+", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "1", ",", 
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["j", "#"], "&"}], "/@", 
                  RowBox[{"Range", "[", "4", "]"}]}], ")"}]}]}]}], "]"}]}], 
           "]"}]}], "/.", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["j", "i"], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k", "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{
              SubscriptBox["x", "4"], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{"c", "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "}"}]}], 
          "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.815247666943479*^9, 3.815247669390473*^9}, {
   3.8170135442548633`*^9, 3.8170135443831744`*^9}, {3.8170136724332905`*^9, 
   3.817013695989956*^9}, 3.817013751101161*^9, {3.8170138464302917`*^9, 
   3.817013846646325*^9}, {3.8170138795083694`*^9, 3.817013893865289*^9}, {
   3.8170144776350436`*^9, 3.8170144804161854`*^9}, 3.8170145197386475`*^9, {
   3.8170146944007535`*^9, 3.8170146994674273`*^9}, 3.8172995864619217`*^9, {
   3.8173006493754*^9, 3.817300673445438*^9}, {3.8173007376765633`*^9, 
   3.817300812383247*^9}, {3.817300901073969*^9, 3.817300910378944*^9}, {
   3.8173015039228773`*^9, 3.8173015039935102`*^9}, 3.817301780293475*^9, {
   3.8173019156740913`*^9, 3.817301917231086*^9}, {3.8214727284805603`*^9, 
   3.821472745369361*^9}, {3.82147287956383*^9, 3.8214728808385067`*^9}, {
   3.821472967346223*^9, 3.82147298154355*^9}, {3.8214730128415947`*^9, 
   3.82147302042176*^9}, {3.821473542243515*^9, 3.821473564870104*^9}, {
   3.8214745762055607`*^9, 3.821474597135149*^9}, {3.8214750820763483`*^9, 
   3.821475084624613*^9}, {3.8215295504117413`*^9, 3.821529555021551*^9}, {
   3.821817633837309*^9, 3.821817638781492*^9}, {3.8261010972097864`*^9, 
   3.826101108768778*^9}, {3.832181371913295*^9, 3.8321813919019623`*^9}, {
   3.83225060356847*^9, 3.832250604480152*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"306f82ae-9538-41de-b3dc-defabeafc65f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Check", " ", "that", " ", "the", " ", "null"}], "-", 
      RowBox[{
      "vector", " ", "equations", " ", "in", " ", "the", " ", "flowed", " ", 
       "sector", " ", "reduce", " ", "to", " ", "the", " ", "unflowed", " ", 
       "null", " ", "vector", " ", 
       RowBox[{"equations", ".", " ", "For"}], " ", "the", " ", "third", " ", 
       "null"}], "-", 
      RowBox[{"vector", " ", "we", " ", "assume", " ", "that", " ", 
       RowBox[{
       "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], ">", 
     RowBox[{
     "0", " ", "because", " ", "of", " ", "technical", " ", "programming", 
      " ", 
      RowBox[{"reasons", ".", " ", "The"}], " ", "following", " ", "command", 
      " ", "takes", " ", "a", " ", "long", " ", "time", " ", "to", " ", 
      RowBox[{"evaluate", ".", " ", "We"}], " ", "checked", " ", "it", " ", 
      "up", " ", "to", " ", 
      RowBox[{"Allowed", "[", 
       RowBox[{"4", ",", "10"}], "]"}]}]}], ",", " ", 
    RowBox[{
    "but", " ", "this", " ", "takes", " ", "several", " ", "days", " ", "of", 
     " ", "computing", " ", 
     RowBox[{"time", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"SingCheck", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "w"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Allowed", "[", 
            RowBox[{"4", ",", "6"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
             RowBox[{"Max", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"Max", "[", "#", "]"}]}], "-", "1"}], ",", "1"}], 
              "]"}]}], "&"}]}], "]"}]}], "}"}]}], "]"}], ",", "w"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"SingCheck", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "w"}], "]"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Allowed", "[", 
            RowBox[{"4", ",", "6"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
             RowBox[{"Max", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"Max", "[", "#", "]"}]}], "-", "1"}], ",", "1"}], 
              "]"}]}], "&"}]}], "]"}]}], "}"}]}], "]"}], ",", "w"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"SingCheck", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "w"}], "]"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Allowed", "[", 
            RowBox[{"4", ",", "6"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"Max", "[", "#", "]"}]}], "-", "1"}]}], "&&", 
             RowBox[{
              RowBox[{
              "#", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
              ">", "0"}]}], "&"}]}], "]"}]}], "}"}]}], "]"}], ",", "w"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQfWL6Tb83BW8cNadZBYDoSbfeZoDoY795skH0quRr
l0G0worHYDqBf/lbEL1JL+YdiE4SWMH2Fkjn3d4Npsu/6Dx7WPHGsSum7S2I
Niju+g+ib8f0gumUp+Lsj4D0hdnRYLpor1bZHyDt4tMJpqcWvvT+C6QZki76
gWgm9cM69ZVvHA89XGgMot2ObLYE0V27t4NpK1mD551AOsryMJjede3h86xe
oPmPb7wG0Xp/fpfnA+mqfLdKEO3idJOlAEj3vn3LA6Kr/ETEQDTDOz8w7XVY
VhlEl2xsBNNZtzapg+hjvO/AtALPrzAQHVMXHQ2ibYyXzwXR69bEzAfRAEQt
uHQ=
  "],
 CellLabel->
  "In[142]:=",ExpressionUUID->"f4aa0fcf-67c8-491e-b155-87685930b283"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.821473591806183*^9, 3.821473670113002*^9}, 
   3.821473807250148*^9, 3.8214738518012333`*^9, 3.821527992493504*^9, 
   3.8217957234807*^9, 3.821795818949795*^9, {3.82181766349809*^9, 
   3.821817675132248*^9}, 3.8261013299856806`*^9, 3.8321813681302156`*^9, 
   3.8321814485284147`*^9, 3.832239967387348*^9, 3.832240232252878*^9, 
   3.832240363521926*^9, {3.8322505179743137`*^9, 3.832250547439837*^9}, 
   3.832250624831064*^9, 3.832250811436282*^9, 3.832251074488289*^9, 
   3.832251644156283*^9, 3.833994922273605*^9, 3.8341488805340643`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"3921de42-1fc8-40e0-95c9-34148ff9dfcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.821473591806183*^9, 3.821473670113002*^9}, 
   3.821473807250148*^9, 3.8214738518012333`*^9, 3.821527992493504*^9, 
   3.8217957234807*^9, 3.821795818949795*^9, {3.82181766349809*^9, 
   3.821817675132248*^9}, 3.8261013299856806`*^9, 3.8321813681302156`*^9, 
   3.8321814485284147`*^9, 3.832239967387348*^9, 3.832240232252878*^9, 
   3.832240363521926*^9, {3.8322505179743137`*^9, 3.832250547439837*^9}, 
   3.832250624831064*^9, 3.832250811436282*^9, 3.832251074488289*^9, 
   3.832251644156283*^9, 3.833994922273605*^9, 3.8341488901749563`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"e7c059d5-54d1-4188-b3ec-2db5a17cb616"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.821473591806183*^9, 3.821473670113002*^9}, 
   3.821473807250148*^9, 3.8214738518012333`*^9, 3.821527992493504*^9, 
   3.8217957234807*^9, 3.821795818949795*^9, {3.82181766349809*^9, 
   3.821817675132248*^9}, 3.8261013299856806`*^9, 3.8321813681302156`*^9, 
   3.8321814485284147`*^9, 3.832239967387348*^9, 3.832240232252878*^9, 
   3.832240363521926*^9, {3.8322505179743137`*^9, 3.832250547439837*^9}, 
   3.832250624831064*^9, 3.832250811436282*^9, 3.832251074488289*^9, 
   3.832251644156283*^9, 3.833994922273605*^9, 3.834150811381366*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"c6858cbb-7124-48fb-b607-8a82898d2ea1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Spectral flow violation", "Subsubsection",
 CellChangeTimes->{{3.830784976788445*^9, 
  3.830784985917247*^9}},ExpressionUUID->"b29dcd1c-abc9-4d59-9ec5-\
67abfc0e83c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vsoldiff", "[", "w_", "]"}], "[", 
   RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{
        FractionBox[
         RowBox[{"k", " ", 
          RowBox[{
          "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "2"],
         "+", 
        SubscriptBox["j", "i"], "-", 
        SubscriptBox["h", "i"], "-", "1"}]], 
      RowBox[{"\[DifferentialD]", " ", 
       RowBox[{
       "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}]}], "]"}], 
   RowBox[{
    RowBox[{"Vsol", "[", "w", "]"}], "[", 
    RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8307977502573967`*^9, 3.8307978067129927`*^9}, {
  3.830797842328121*^9, 3.830797848526677*^9}, {3.830863464074771*^9, 
  3.830863464305766*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"748a60d3-d655-4fb0-a804-76c3ed5a6b95"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V00\[Infinity]0", "[", "w_", "]"}], "[", "y_", "]"}], ":=", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
     "\[Equal]", 
     RowBox[{
      RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      "-", "2"}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "1"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "2"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
        ")"}]}]], 
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "1"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "2"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
           "2"}], ")"}]}], "2"], "-", 
       SubscriptBox["h", "1"], "+", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           "2"}], ")"}]}], "2"], "-", 
       SubscriptBox["h", "2"], "+", 
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "3"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "3"], "+", 
       SubscriptBox["j", "3"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "-", 
           "2"}], ")"}]}], "2"], "-", 
       SubscriptBox["h", "4"], "+", 
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{"z", " ", 
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{"z", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", 
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{"k", "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "-", 
       SubscriptBox["j", "4"]}]], " ", 
     RowBox[{"f", "[", "z", "]"}], " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}],
     ",", 
    RowBox[{
     RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
     "\[Equal]", 
     RowBox[{
      RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      "-", "1"}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "1"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "2"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
        ")"}]}]], 
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "1"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "2"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      RowBox[{
       FractionBox[
        RowBox[{"k", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
           "1"}], ")"}]}], "2"], "-", "1", "-", 
       SubscriptBox["h", "1"], "+", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      RowBox[{
       FractionBox[
        RowBox[{"k", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           "1"}], ")"}]}], "2"], "-", "1", "-", 
       SubscriptBox["h", "2"], "+", 
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "3"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "3"], "+", 
       SubscriptBox["j", "3"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "4"], "-", 
       SubscriptBox["j", "4"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "+", 
        RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       FractionBox["k", "2"], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "-", 
       SubscriptBox["j", "4"]}]], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           "+", 
           RowBox[{
           "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{
            "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
            
            RowBox[{
            "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
            
            RowBox[{
            "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], 
          ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
           RowBox[{
           "y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
           RowBox[{
            RowBox[{
            "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
            
            RowBox[{
            "y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], " ", 
            
            RowBox[{
            "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
          ")"}], " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]], ",", 
       "z"}], "]"}], " ", " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}],
     ",", 
    RowBox[{
     RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
     "\[Equal]", 
     RowBox[{
      RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}],
     ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "1"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "2"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
        ")"}]}]], 
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "1"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "2"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "1"], "+", 
       SubscriptBox["j", "1"]}]], 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "2"], "+", 
       SubscriptBox["j", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "3"], "+", 
       SubscriptBox["j", "3"]}]], 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "4"], "+", 
       SubscriptBox["j", "4"]}]], "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        ")"}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["j", "1"]}], "-", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"], "-", 
       SubscriptBox["j", "4"]}]], "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["j", "1"]}], "+", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["j", "4"]}]], 
     RowBox[{"F", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{
            "y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], " ", 
            
            RowBox[{
            "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
          ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{
            "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], " ", 
            
            RowBox[{
            "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], 
          ")"}]}]], ",", "z"}], "]"}], 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}],
     " ", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
     "\[Equal]", 
     RowBox[{
      RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      "+", "1"}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "1"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "2"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
        ")"}]}]], 
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "1"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "2"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "1"], "+", 
       SubscriptBox["j", "1"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "2"], "+", 
       SubscriptBox["j", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
           "1"}], ")"}]}], "2"], "-", 
       SubscriptBox["h", "3"], "+", 
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "4"], "+", 
       SubscriptBox["j", "4"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       FractionBox["k", "2"], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "-", 
       SubscriptBox["j", "4"]}]], " ", 
     RowBox[{"F", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"z", "+", 
         RowBox[{
          RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           " ", 
          RowBox[{
          "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "-", 
         
         RowBox[{
          RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           " ", 
          RowBox[{
          "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           " ", 
          RowBox[{
          "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{
          RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           " ", 
          RowBox[{
          "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}]], 
       ",", "z"}], "]"}], " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
     "\[Equal]", 
     RowBox[{
      RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "+", 
      RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      "+", "2"}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "1"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "2"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["h", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
        ")"}]}]], 
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "1"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["h", "2"]}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
        "-", 
       RowBox[{
        SubscriptBox["h", "4"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "k"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "1"], "+", 
       SubscriptBox["j", "1"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "2"], "+", 
       SubscriptBox["j", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
           "2"}], ")"}]}], "2"], "-", 
       SubscriptBox["h", "3"], "+", 
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "2"], 
       "-", 
       SubscriptBox["h", "4"], "+", 
       SubscriptBox["j", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "z"}], "+", 
        SuperscriptBox["z", "2"], "-", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "-", 
        RowBox[{"z", " ", 
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         " ", 
         RowBox[{
         "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{"k", "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "-", 
       SubscriptBox["j", "4"]}]], " ", 
     RowBox[{"f", "[", "z", "]"}], " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
     " ", 
     RowBox[{"\[DifferentialD]", 
      RowBox[{
      "y", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.8308483020983477`*^9, {3.8308484532965*^9, 3.830848453741107*^9}, 
   3.830849703991364*^9, {3.830849797703601*^9, 3.8308498338711348`*^9}, {
   3.8308499228347597`*^9, 3.830849953648559*^9}, {3.830850211614112*^9, 
   3.83085024021661*^9}, {3.83085037108512*^9, 3.8308504074294157`*^9}, {
   3.83085165783541*^9, 3.830851753293799*^9}, {3.8308518171162577`*^9, 
   3.8308519517941103`*^9}, {3.830852108576449*^9, 3.830852148299116*^9}, {
   3.830852219088765*^9, 3.830852291705615*^9}, {3.830852438146299*^9, 
   3.8308524793348637`*^9}, {3.830852519251739*^9, 3.8308525362939157`*^9}, {
   3.830853283739996*^9, 3.830853498381413*^9}, {3.830854001964589*^9, 
   3.830854060265119*^9}, {3.83085409844669*^9, 3.830854113746974*^9}, {
   3.8308541480689087`*^9, 3.830854183546019*^9}, {3.830854388782288*^9, 
   3.83085439399509*^9}, {3.8308544264702673`*^9, 3.830854440767952*^9}, 
   3.8308606594778357`*^9, 3.830860769712142*^9, {3.830863479376206*^9, 
   3.830863535576166*^9}, {3.830863569905013*^9, 3.830863679089467*^9}, {
   3.830863714455048*^9, 3.830863716251122*^9}, 3.830863747903461*^9},
 CellLabel->
  "In[146]:=",ExpressionUUID->"369ef886-d43e-4020-b465-b8a1112d4aa5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "One", " ", "can", " ", "take", " ", "a", " ", "coincidence", " ", 
     "limit", " ", "for", " ", "the", " ", "four"}], "-", 
    RowBox[{
    "point", " ", "functions", " ", "satisfying", " ", "the", " ", "spectral",
      " ", "flow", " ", "violation", " ", "bounds", " ", "where", " ", "they",
      " ", "simplify", " ", "and", " ", "agree", " ", "with", " ", "the", " ",
      "simpler", " ", "expressions", " ", "of", " ", "V00\[Infinity]0", " ", 
     "given", " ", 
     RowBox[{"above", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Union", "[", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"PowerExpand", "[", 
               RowBox[{"Map", "[", 
                RowBox[{"Factor", ",", 
                 RowBox[{
                  RowBox[{"PowerExpand", "[", 
                   RowBox[{"Map", "[", 
                    RowBox[{"Factor", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Map", "[", 
                    RowBox[{"Factor", ",", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"V00\[Infinity]0", "[", "w", "]"}], "[", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"], ",", 
                    SubscriptBox["y", "4"]}], "}"}], "]"}]], 
                    RowBox[{
                    RowBox[{"Vsoldiff", "[", "w", "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "x1", ",", "\[Infinity]", ",", "x2"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["z", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]], 
                    SubscriptBox["y", "1"]}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]], 
                    SubscriptBox["y", "2"]}], ",", " ", 
                    SubscriptBox["y", "3"], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}]], 
                    SuperscriptBox["z", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]], 
                    SubscriptBox["y", "4"]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", "z"}], 
                    "}"}]}], "]"}]}], ",", "\[Infinity]"}], "]"}], "/.", 
                    RowBox[{"x2", "\[Rule]", "0"}]}], "/.", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "\[Equal]", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "-", "2"}]}], ",", 
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"c_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"c", "-", "z"}], ")"}], 
                    RowBox[{"k", "-", 
                    SubscriptBox["j", "1"], "-", 
                    SubscriptBox["j", "2"], "-", 
                    SubscriptBox["j", "3"], "-", 
                    SubscriptBox["j", "4"]}]], 
                    RowBox[{"f", "[", "z", "]"}]}]}], ",", 
                    RowBox[{"0", "\[Rule]", "0"}]}], "]"}]}], ",", 
                    "\[Infinity]"}], "]"}], "]"}], "/.", 
                  RowBox[{"x1", "\[Rule]", "0"}]}], ",", "\[Infinity]"}], 
                "]"}], "]"}], "/.", 
              RowBox[{
               RowBox[{"\[DifferentialD]", 
                RowBox[{"(", 
                 RowBox[{"a_", " ", 
                  SubscriptBox["y", "i_"]}], ")"}]}], "\[RuleDelayed]", 
               RowBox[{"a", " ", 
                RowBox[{"\[DifferentialD]", " ", 
                 SubscriptBox["y", "i"]}]}]}]}], "/.", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SqrtBox["z"]}], ")"}], "a_"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SqrtBox["z"]}], ")"}], "a_"]}], "\[RuleDelayed]", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "a"]}]}], " ", "/.", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SqrtBox["z"]}], ")"}], "a_"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SqrtBox["z"]}], ")"}], "a_"]}], "\[RuleDelayed]", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}], "a"]}]}], " ", "/.", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "a_"], "\[RuleDelayed]", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "a"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "a"]}]}]}], "/.", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}]}], "/.", 
         RowBox[{
          SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Allowed", "[", 
            RowBox[{"4", ",", "12"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{
                "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "#", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
                "]"}], "\[LessEqual]", "2"}], "&&", 
             RowBox[{
              RowBox[{"Min", "[", "#", "]"}], "\[GreaterEqual]", "1"}]}], 
            "&"}]}], "]"}]}], "}"}]}], "]"}], ",", "w"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.830851625397748*^9, 3.830851636489855*^9}, {
   3.830852208545272*^9, 3.830852208616571*^9}, {3.8308525578640413`*^9, 
   3.830852558400908*^9}, {3.830853671537409*^9, 3.830853671585205*^9}, 
   3.8308539145694513`*^9, {3.830854311349908*^9, 3.830854364582921*^9}, {
   3.83085445789686*^9, 3.83085446283223*^9}, {3.8308545204528008`*^9, 
   3.83085452873697*^9}, {3.830854621786563*^9, 3.830854657973065*^9}, {
   3.8308547067250757`*^9, 3.830854717167554*^9}, {3.830863546226363*^9, 
   3.830863550210397*^9}, {3.830863688735018*^9, 3.8308636887983503`*^9}, {
   3.8308637272346582`*^9, 3.8308637273049173`*^9}, {3.830870310617378*^9, 
   3.8308703372873573`*^9}, {3.832240047024621*^9, 3.832240068983643*^9}, {
   3.832240119666226*^9, 3.8322401205894833`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"b17ac8fc-2d52-4308-a2df-1f55b6e4f029"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{
  3.83085163747676*^9, 3.830851949654327*^9, 3.830852210650326*^9, 
   3.8308525589908037`*^9, 3.8308536741628942`*^9, {3.830854346829623*^9, 
   3.830854367476428*^9}, {3.830854416848742*^9, 3.8308544655153017`*^9}, {
   3.830854619318687*^9, 3.830854662626131*^9}, 3.830854757657422*^9, {
   3.830863550949348*^9, 3.83086358241679*^9}, {3.830863686958076*^9, 
   3.8308636937754602`*^9}, {3.830863725153702*^9, 3.830863761157299*^9}, 
   3.8339957879119015`*^9, 3.8341508477690763`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"85e21d92-235e-4391-a6a9-97dce0a7ddee"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Exchange symmetry", "Subsubsection",
 CellChangeTimes->{{3.832181421562046*^9, 
  3.832181425642169*^9}},ExpressionUUID->"19f636eb-85c0-42ce-ab7f-\
665f4fcd5471"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Echange", " ", 
    RowBox[{"statistics", ".", " ", "Put"}], " ", "also", " ", "the", " ", 
    "other", " ", "exchange", " ", 
    RowBox[{"symmetries", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Map", "[", 
             RowBox[{"Factor", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                   SubscriptBox["x", "4"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   SubscriptBox["y", "1"], ",", 
                   SubscriptBox["y", "2"], ",", 
                   SubscriptBox["y", "3"], ",", 
                   SubscriptBox["y", "4"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                   SubscriptBox["z", "4"]}], "}"}]}], "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Vsol01\[Infinity]", "[", 
                   RowBox[{"w", "\[LeftDoubleBracket]", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "}"}], 
                    "\[RightDoubleBracket]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                    RowBox[{"1", "-", 
                    SubscriptBox["x", "4"]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                    SubscriptBox["y", "2"]}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                    SubscriptBox["y", "1"]}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                    SubscriptBox["y", "3"]}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                    SubscriptBox["y", "4"]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                    RowBox[{"1", "-", 
                    SubscriptBox["z", "4"]}]}], "}"}]}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["j", "1"], "\[Rule]", 
                    SubscriptBox["j", "2"]}], ",", 
                   RowBox[{
                    SubscriptBox["j", "2"], "\[Rule]", 
                    SubscriptBox["j", "1"]}], ",", 
                   RowBox[{"F", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "z"}], "}"}], ",", 
                    RowBox[{"F", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "x"}], ",", 
                    RowBox[{"1", "-", "z"}]}], "]"}]}], "]"}]}], ",", 
                   RowBox[{"f", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", "z", "}"}], ",", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", "-", "z"}], "]"}]}], "]"}]}]}], "}"}]}], 
                ")"}]}], ",", "\[Infinity]"}], "]"}], "]"}], "]"}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["a_", "b_"], 
              SuperscriptBox["c_", "d_"]}], "/;", 
             RowBox[{
              RowBox[{"Factor", "[", 
               FractionBox["a", "c"], "]"}], "===", 
              RowBox[{"-", "1"}]}]}], "\[RuleDelayed]", 
            SuperscriptBox["a", 
             RowBox[{"b", "+", "d"}]]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}], ",", 
           RowBox[{
            SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}], ",", 
           RowBox[{
            RowBox[{"Exp", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"Allowed", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", "w"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.832156223517912*^9, 3.832156326164529*^9}, {
  3.8321563852176523`*^9, 3.832156387185421*^9}, {3.832156426798712*^9, 
  3.83215653208563*^9}, {3.832156584629258*^9, 3.832156612905137*^9}, {
  3.8321587617093143`*^9, 3.8321587618184137`*^9}, {3.832159479739604*^9, 
  3.832159493338108*^9}, {3.832163433809079*^9, 3.832163549542289*^9}, {
  3.832163670847218*^9, 3.83216369570323*^9}, {3.8321637423425493`*^9, 
  3.832163749292548*^9}, {3.832181445366531*^9, 3.832181458579522*^9}, {
  3.832181518099985*^9, 3.8321815661633987`*^9}, {3.832181826714087*^9, 
  3.832181829205286*^9}, {3.832181902720677*^9, 3.83218191999463*^9}, {
  3.8321820052667522`*^9, 3.832182044146476*^9}, {3.832182104961403*^9, 
  3.8321821291294727`*^9}, {3.832182192926317*^9, 3.832182195492016*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"6c82d90c-e8dd-41d9-8ced-3b1e7c06c8f9"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{
  3.832156443886311*^9, {3.8321564818338413`*^9, 3.832156537701376*^9}, 
   3.832156594362453*^9, 3.8321588178056517`*^9, 3.832159546412752*^9, {
   3.832163447318618*^9, 3.832163551006742*^9}, {3.832163743043646*^9, 
   3.8321637496999407`*^9}, {3.8321815069428787`*^9, 3.8321815546643543`*^9}, 
   3.832181685883202*^9, {3.832181901447482*^9, 3.832181927497961*^9}, 
   3.83218209818259*^9, 3.832182185159721*^9, 3.833995869230215*^9, 
   3.8341509672023916`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"d82f1bd4-af69-43e5-ba64-9ed9baa6d739"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"PowerExpand", "[", 
           RowBox[{"Map", "[", 
            RowBox[{"Factor", ",", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["x", "4"], 
               RowBox[{
                RowBox[{"2", 
                 SubscriptBox["j", "4"]}], "+", 
                RowBox[{"k", " ", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "4", 
                  "\[RightDoubleBracket]"}]}]}]], 
              SuperscriptBox[
               SubscriptBox["z", "4"], 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    SubscriptBox["j", "4"], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["j", "4"], "-", "1"}], ")"}]}], 
                    RowBox[{"k", "-", "2"}]]}], "-", 
                  RowBox[{
                   SubscriptBox["j", "4"], 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], "-", 
                  RowBox[{
                   FractionBox["1", "4"], " ", "k", " ", 
                   SuperscriptBox[
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "2"]}]}], ")"}]}]], 
              RowBox[{
               RowBox[{
                RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                   SubscriptBox["x", "4"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   SubscriptBox["y", "1"], ",", 
                   SubscriptBox["y", "2"], ",", 
                   SubscriptBox["y", "3"], ",", 
                   SubscriptBox["y", "4"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                   SubscriptBox["z", "4"]}], "}"}]}], "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Vsol01\[Infinity]", "[", 
                   RowBox[{"w", "\[LeftDoubleBracket]", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}], 
                    "\[RightDoubleBracket]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                    SuperscriptBox[
                    SubscriptBox["x", "4"], 
                    RowBox[{"-", "1"}]]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                    SubscriptBox["y", "3"]}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                    SubscriptBox["y", "2"]}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                    SubscriptBox["y", "1"]}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                    SubscriptBox["y", "4"], 
                    SuperscriptBox[
                    SubscriptBox["x", "4"], 
                    RowBox[{"-", "2"}]], 
                    SuperscriptBox[
                    SubscriptBox["z", "4"], 
                    RowBox[{"2", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}]]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                    SuperscriptBox[
                    SubscriptBox["z", "4"], 
                    RowBox[{"-", "1"}]]}], "}"}]}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["j", "1"], "\[Rule]", 
                    SubscriptBox["j", "3"]}], ",", 
                   RowBox[{
                    SubscriptBox["j", "3"], "\[Rule]", 
                    SubscriptBox["j", "1"]}], ",", 
                   RowBox[{"F", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "z"}], "}"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{"Total", "[", "w", "]"}], "]"}], ",", 
                    RowBox[{
                    SuperscriptBox["x", 
                    RowBox[{
                    RowBox[{"-", "2"}], 
                    SubscriptBox["j", "4"]}]], 
                    SuperscriptBox["z", 
                    FractionBox[
                    RowBox[{"2", 
                    SubscriptBox["j", "4"], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["j", "4"], "-", "1"}], ")"}]}], 
                    RowBox[{"k", "-", "2"}]]], 
                    RowBox[{"F", "[", 
                    RowBox[{
                    SuperscriptBox["x", 
                    RowBox[{"-", "1"}]], ",", 
                    SuperscriptBox["z", 
                    RowBox[{"-", "1"}]]}], "]"}]}], ",", 
                    RowBox[{
                    SuperscriptBox["z", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"k", "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["j", "4"]}]}], ")"}], " ", 
                    SubscriptBox["j", "4"]}], 
                    RowBox[{"k", "-", "2"}]]}]], 
                    RowBox[{"F", "[", 
                    RowBox[{
                    FractionBox["x", "z"], ",", 
                    FractionBox["1", "z"]}], "]"}]}]}], "]"}]}], "]"}]}], ",", 
                   RowBox[{"f", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", "z", "}"}], ",", 
                    RowBox[{
                    SuperscriptBox["z", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "k"}], "-", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                    SubscriptBox["j", "1"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
                    SubscriptBox["j", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["j", "3"]}], "+", 
                    RowBox[{"k", " ", 
                    SubscriptBox["j", "3"]}], "-", 
                    SubscriptBox["j", "4"], "+", 
                    SubsuperscriptBox["j", "4", "2"]}], ")"}]}], 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}]]], 
                    RowBox[{"f", "[", 
                    SuperscriptBox["z", 
                    RowBox[{"-", "1"}]], "]"}]}]}], "]"}]}]}], "}"}]}], 
                ")"}]}]}], ",", "\[Infinity]"}], "]"}], "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                SubscriptBox["z", "4"]]}], ")"}], "a_"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox[
                SubscriptBox["z", "4"]]}], ")"}], "a_"]}], "\[RuleDelayed]", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["z", "4"]}], ")"}], "a"]}], "}"}]}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["a_", "b_"], 
            SuperscriptBox["c_", "d_"]}], "/;", 
           RowBox[{
            RowBox[{"Factor", "[", 
             FractionBox["a", "c"], "]"}], "===", 
            RowBox[{"-", "1"}]}]}], "\[RuleDelayed]", 
          SuperscriptBox["a", 
           RowBox[{"b", "+", "d"}]]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}], ",", 
         RowBox[{
          SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"Allowed", "[", 
        RowBox[{"4", ",", "8"}], "]"}]}], "}"}]}], "]"}], ",", "w"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.832188653570704*^9, 3.832188894385399*^9}, {
  3.832188938194231*^9, 3.8321889389716263`*^9}, {3.832189068812875*^9, 
  3.832189091408643*^9}, {3.832189123100812*^9, 3.8321892085361834`*^9}, {
  3.832189243942294*^9, 3.832189320530048*^9}, {3.832189520600748*^9, 
  3.832189530101988*^9}, {3.832189571460538*^9, 3.8321896206545486`*^9}, {
  3.832189652220086*^9, 3.832189652365704*^9}, {3.832189746697308*^9, 
  3.8321898088256397`*^9}, {3.832191832840119*^9, 3.8321918754916143`*^9}, {
  3.8326987934684973`*^9, 3.832698805890613*^9}, {3.832698859150263*^9, 
  3.832698861077058*^9}, {3.8326990743419867`*^9, 3.83269907460666*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"41b09ddb-f698-4c7d-977c-fcfc7cd18dbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.832188706716373*^9, 3.832188765849559*^9}, {
   3.832188796681593*^9, 3.8321888947401447`*^9}, 3.832188963603899*^9, {
   3.8321890692408867`*^9, 3.832189092482316*^9}, 3.8321891279064493`*^9, {
   3.83218919602245*^9, 3.8321892098995943`*^9}, {3.832189245172279*^9, 
   3.832189273524569*^9}, {3.832189523411861*^9, 3.8321895388336*^9}, {
   3.83218961041566*^9, 3.8321896575747747`*^9}, 3.832189797213079*^9, 
   3.832189870810611*^9, {3.832191862093966*^9, 3.832191872139166*^9}, 
   3.832191967269607*^9, 3.832698819859605*^9, 3.832698867615343*^9, 
   3.8326991600749197`*^9, 3.833996128598548*^9, 3.8341511013294835`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"b3924964-21b3-4528-b6d6-a4495334de74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          RowBox[{"Map", "[", 
           RowBox[{"Factor", ",", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["x", "4"], 
              RowBox[{
               SubscriptBox["j", "1"], "+", 
               RowBox[{
                FractionBox["k", "2"], " ", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "+", 
               SubscriptBox["j", "2"], "+", 
               RowBox[{
                FractionBox["k", "2"], " ", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
                "-", 
               SubscriptBox["j", "3"], "-", 
               RowBox[{
                FractionBox["k", "2"], " ", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
                "+", 
               SubscriptBox["j", "4"], "+", 
               RowBox[{
                FractionBox["k", "2"], " ", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", 
                 "\[RightDoubleBracket]"}]}]}]], 
             SuperscriptBox[
              SubscriptBox["z", "4"], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SubscriptBox["j", "1"], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["j", "1"], "-", "1"}], ")"}]}], 
                   RowBox[{"k", "-", "2"}]]}], "-", 
                 RowBox[{
                  SubscriptBox["j", "1"], 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}]}], "-", 
                 RowBox[{
                  FractionBox["1", "4"], " ", "k", " ", 
                  SuperscriptBox[
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "2"]}]}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SubscriptBox["j", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["j", "2"], "-", "1"}], ")"}]}], 
                   RowBox[{"k", "-", "2"}]]}], "-", 
                 RowBox[{
                  SubscriptBox["j", "2"], 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}], "-", 
                 RowBox[{
                  FractionBox["1", "4"], " ", "k", " ", 
                  SuperscriptBox[
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "2"]}]}], ")"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SubscriptBox["j", "3"], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["j", "3"], "-", "1"}], ")"}]}], 
                   RowBox[{"k", "-", "2"}]]}], "-", 
                 RowBox[{
                  SubscriptBox["j", "3"], 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", 
                   "\[RightDoubleBracket]"}]}], "-", 
                 RowBox[{
                  FractionBox["1", "4"], " ", "k", " ", 
                  SuperscriptBox[
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "2"]}]}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SubscriptBox["j", "4"], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["j", "4"], "-", "1"}], ")"}]}], 
                   RowBox[{"k", "-", "2"}]]}], "-", 
                 RowBox[{
                  SubscriptBox["j", "4"], 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], "-", 
                 RowBox[{
                  FractionBox["1", "4"], " ", "k", " ", 
                  SuperscriptBox[
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "2"]}]}], ")"}]}]], 
             RowBox[{
              RowBox[{
               RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                  SubscriptBox["x", "4"]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["y", "1"], ",", 
                  SubscriptBox["y", "2"], ",", 
                  SubscriptBox["y", "3"], ",", 
                  SubscriptBox["y", "4"]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                  SubscriptBox["z", "4"]}], "}"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Vsol01\[Infinity]", "[", 
                  RowBox[{"w", "\[LeftDoubleBracket]", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "}"}], 
                   "\[RightDoubleBracket]"}], "]"}], "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                    SuperscriptBox[
                    SubscriptBox["x", "4"], 
                    RowBox[{"-", "1"}]]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["y", "1"], 
                    SuperscriptBox[
                    SubscriptBox["x", "4"], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox[
                    SubscriptBox["z", "4"], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]]}], ",", 
                    RowBox[{
                    SubscriptBox["y", "4"], 
                    SuperscriptBox[
                    SubscriptBox["x", "4"], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox[
                    SubscriptBox["z", "4"], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]]}], ",", 
                    RowBox[{
                    SubscriptBox["y", "3"], 
                    SubscriptBox["x", "4"], 
                    SuperscriptBox[
                    SubscriptBox["z", "4"], 
                    RowBox[{"-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}]]}], ",", 
                    RowBox[{
                    SubscriptBox["y", "2"], 
                    SuperscriptBox[
                    SubscriptBox["x", "4"], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox[
                    SubscriptBox["z", "4"], 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
                    SuperscriptBox[
                    SubscriptBox["z", "4"], 
                    RowBox[{"-", "1"}]]}], "}"}]}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["j", "2"], "\[Rule]", 
                   SubscriptBox["j", "4"]}], ",", 
                  RowBox[{
                   SubscriptBox["j", "4"], "\[Rule]", 
                   SubscriptBox["j", "2"]}], ",", 
                  RowBox[{"F", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "z"}], "}"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{"Total", "[", "w", "]"}], "]"}], ",", 
                    RowBox[{
                    SuperscriptBox["x", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["j", "1"]}], "-", 
                    SubscriptBox["j", "2"], "+", 
                    SubscriptBox["j", "3"], "-", 
                    SubscriptBox["j", "4"]}]], 
                    SuperscriptBox["z", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["j", "1"]}], "+", 
                    SubsuperscriptBox["j", "1", "2"], "-", 
                    SubscriptBox["j", "2"], "+", 
                    SubsuperscriptBox["j", "2", "2"], "+", 
                    SubscriptBox["j", "3"], "-", 
                    SubsuperscriptBox["j", "3", "2"], "-", 
                    SubscriptBox["j", "4"], "+", 
                    SubsuperscriptBox["j", "4", "2"]}], 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}]]], 
                    RowBox[{"F", "[", 
                    RowBox[{
                    FractionBox["1", "x"], ",", 
                    FractionBox["1", "z"]}], "]"}]}], ",", 
                    RowBox[{
                    SuperscriptBox["x", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["j", "1"]}], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["j", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["j", "3"]}], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["j", "4"]}]}], ")"}]}]], 
                    SuperscriptBox["z", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "k"}], "+", 
                    SuperscriptBox["k", "2"], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["j", "1"]}], "-", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["j", "1", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["j", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["j", "2", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["j", "3"]}], "-", 
                    RowBox[{"4", " ", "k", " ", 
                    SubscriptBox["j", "3"]}], "+", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["j", "3", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["j", "4"]}], "-", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["j", "4", "2"]}]}], 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}], ")"}]}]]}]], 
                    RowBox[{"F", "[", 
                    RowBox[{
                    FractionBox["1", "x"], ",", 
                    FractionBox["1", "z"]}], "]"}]}]}], "]"}]}], "]"}]}], ",", 
                  RowBox[{"f", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", "z", "}"}], ",", 
                    RowBox[{
                    SuperscriptBox["z", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "k"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["j", "1"]}], "-", 
                    RowBox[{"k", " ", 
                    SubscriptBox["j", "1"]}], "-", 
                    SubsuperscriptBox["j", "1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["j", "2"]}], "-", 
                    RowBox[{"k", " ", 
                    SubscriptBox["j", "2"]}], "-", 
                    SubsuperscriptBox["j", "2", "2"], "+", 
                    RowBox[{"5", " ", 
                    SubscriptBox["j", "3"]}], "-", 
                    RowBox[{"3", " ", "k", " ", 
                    SubscriptBox["j", "3"]}], "+", 
                    SubsuperscriptBox["j", "3", "2"], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["j", "4"]}], "-", 
                    RowBox[{"k", " ", 
                    SubscriptBox["j", "4"]}], "-", 
                    SubsuperscriptBox["j", "4", "2"]}], 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k"}]]}]], 
                    RowBox[{"f", "[", 
                    FractionBox["1", "z"], "]"}]}]}], "]"}]}]}], "}"}]}], 
               ")"}]}]}], ",", "\[Infinity]"}], "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                SubscriptBox["z", "4"]]}], ")"}], "a_"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox[
                SubscriptBox["z", "4"]]}], ")"}], "a_"]}], "\[RuleDelayed]", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["z", "4"]}], ")"}], "a"]}], "}"}]}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["a_", "b_"], 
            SuperscriptBox["c_", "d_"]}], "/;", 
           RowBox[{
            RowBox[{"Factor", "[", 
             FractionBox["a", "c"], "]"}], "===", 
            RowBox[{"-", "1"}]}]}], "\[RuleDelayed]", 
          SuperscriptBox["a", 
           RowBox[{"b", "+", "d"}]]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}], ",", 
         RowBox[{
          SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"Allowed", "[", 
        RowBox[{"4", ",", "8"}], "]"}]}], "}"}]}], "]"}], ",", "w"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.832195939021397*^9, 3.8321961555743923`*^9}, {
  3.8321967297700253`*^9, 3.832196776689891*^9}, {3.832198805500215*^9, 
  3.832198806280116*^9}, {3.832198854364478*^9, 3.832198856815734*^9}, {
  3.832198896718527*^9, 3.832198972294529*^9}, {3.832200220689075*^9, 
  3.8322004458967133`*^9}, {3.832200492948237*^9, 3.8322006148453913`*^9}, {
  3.8322006570860443`*^9, 3.832200688326519*^9}, {3.8322008096630487`*^9, 
  3.832200864512807*^9}, {3.83220096709107*^9, 3.8322010383642893`*^9}, {
  3.832201070475968*^9, 3.832201110121265*^9}, {3.8322011735071573`*^9, 
  3.8322012153741083`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"b057bcf5-93cc-4cfb-8c59-9217017f850a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.832201125269432*^9, {3.832201180741673*^9, 3.8322012064526854`*^9}, 
   3.832201294459703*^9, 3.8339963079481792`*^9, 3.8341511725385685`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"97ae4353-5f0d-467e-be47-b58a1f803799"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples of usage", "Section",
 CellChangeTimes->{{3.811159827240275*^9, 
  3.8111598462562933`*^9}},ExpressionUUID->"176eda1d-fc4f-4502-8784-\
25315d78e91a"],

Cell[CellGroupData[{

Cell["Correlators", "Subsection",
 CellChangeTimes->{{3.8111598532497187`*^9, 
  3.811159854634304*^9}},ExpressionUUID->"878c5a06-f482-4b32-ae40-\
fc9279369659"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "correlator", " ", "with", " ", "a", " ", 
      SuperscriptBox["J", "+"], " ", "field", " ", "inserted", " ", "with", 
      " ", "spectral", " ", "flows", " ", 
      SubscriptBox["w", "1"]}], "=", 
     RowBox[{
      SubscriptBox["w", "2"], "=", "2"}]}], ",", 
    RowBox[{
     SubscriptBox["w", "3"], "=", 
     RowBox[{
      SubscriptBox["w", "4"], "=", 
      RowBox[{
       RowBox[{"1", " ", "and", " ", 
        SubscriptBox["x", "i"], " ", "and", " ", 
        SubscriptBox["z", "i"], " ", "specified", " ", "as", " ", 
        RowBox[{"usual", ".", " ", "The"}], " ", "standard", " ", 
        "convention", " ", "used", " ", "in", " ", "this", " ", "file", " ", 
        "is", " ", "that", " ", 
        SubscriptBox["x", "1"]}], "=", 
       RowBox[{
        SubscriptBox["z", "1"], "=", "0"}]}]}]}], ",", " ", 
    RowBox[{
     SubscriptBox["x", "2"], "=", 
     RowBox[{
      SubscriptBox["z", "2"], "=", 
      RowBox[{
       RowBox[{"1", " ", "and", " ", 
        SubscriptBox["z", "3"]}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["x", "3"], ".", " ", "There"}], " ", "is", " ", "a", 
         " ", "separate", " ", "command", " ", "to", " ", "implement", " ", 
         "the", " ", "limit", " ", 
         SubscriptBox["x", "3"]}], "\[Rule]", 
        RowBox[{"\[Infinity]", "."}]}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"JV", "[", "1", "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "1"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["z", "1"], ",", 
       SubscriptBox["z", "2"], ",", 
       SubscriptBox["z", "3"], ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}], "[", "\[Zeta]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.811159886886458*^9, 3.8111599976062393`*^9}, {
  3.811160357005045*^9, 3.811160361493428*^9}, {3.812966134915875*^9, 
  3.812966149627836*^9}, {3.812966179824964*^9, 3.8129662354708138`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"e23e60f8-7fa7-4c46-8160-27ba1cdd7529"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "k"}], "2"]}], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Zeta]"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "k"}], "2"]}], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"]}], "\[Zeta]"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["k", "2"]}], "+", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["k", "2"]}], "+", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["k", "2"]}], "-", 
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}], 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["k", "2"]}], "-", 
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["k", "2"], "+", 
         SubscriptBox["j", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}]}], 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["k", "2"], "+", 
         SubscriptBox["j", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["k", "2"], "+", 
         SubscriptBox["j", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "3"], "-", 
         SubscriptBox["x", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["k", "2"], "+", 
         SubscriptBox["j", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "3"], "-", 
         SubscriptBox["x", "4"]}], ")"}]}], 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["k", "2"], "+", 
         SubscriptBox["j", "4"]}], ")"}], " ", 
       SubscriptBox["x", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["k", "2"]}], "-", 
         SubscriptBox["j", "4"]}], ")"}], " ", 
       SubscriptBox["x", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]]}], ")"}], " ", 
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], 
   SuperscriptBox["\[Zeta]", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{"2", ",", "1"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["y", "4"]}], 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["y", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "3"], "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["y", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "3"], "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["y", "4"]}], 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["z", "4"]}], ")"}], "2"]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], "2"]], "+", 
     FractionBox[
      SubscriptBox["y", "3"], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Zeta]"}]], "-", 
     FractionBox[
      SubscriptBox["y", "3"], "\[Zeta]"], "-", 
     FractionBox[
      SubscriptBox["y", "3"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "-", 
     FractionBox[
      SubscriptBox["y", "3"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}]}]], "+", 
     FractionBox[
      SubscriptBox["y", "3"], 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "3"]}]], "-", 
     FractionBox[
      SubscriptBox["y", "3"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "3"]], "-", 
     FractionBox[
      SubscriptBox["y", "2"], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Zeta]"}]], "+", 
     FractionBox[
      SubscriptBox["y", "2"], "\[Zeta]"], "-", 
     FractionBox[
      SubscriptBox["y", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "-", 
     FractionBox[
      SubscriptBox["y", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}]}]], "-", 
     FractionBox[
      SubscriptBox["y", "2"], 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox[
      SubscriptBox["y", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Zeta]", "3"]], "-", 
     FractionBox[
      SubscriptBox["y", "1"], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Zeta]"}]], "+", 
     FractionBox[
      SubscriptBox["y", "1"], "\[Zeta]"], "+", 
     FractionBox[
      SubscriptBox["y", "1"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "+", 
     FractionBox[
      SubscriptBox["y", "1"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}]}]], "+", 
     FractionBox[
      SubscriptBox["y", "1"], 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "3"]}]], "-", 
     FractionBox[
      SubscriptBox["y", "1"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["x", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["x", "3"], "-", 
          SubscriptBox["x", "4"]}], ")"}]}], 
       RowBox[{"\[Zeta]", " ", 
        SubscriptBox["x", "3"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["x", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "-", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["x", "3"]}], ")"}], " ", 
       SubscriptBox["x", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "3"], "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["x", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "3"]}], ")"}]}]], "+", 
     FractionBox["1", 
      RowBox[{"\[Zeta]", "-", 
       SubscriptBox["z", "4"]}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.811159994907775*^9, 3.811159998035432*^9}, 
   3.8111602882317343`*^9, {3.81116033621808*^9, 3.811160361855838*^9}, 
   3.811160503836577*^9, 3.811161797554914*^9, 3.811162334083727*^9, {
   3.812966131576476*^9, 3.812966150251759*^9}, 3.812966235932765*^9, 
   3.832238717686269*^9, 3.8339963091637926`*^9, 3.8341511731760387`*^9, 
   3.834318605427444*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"c1fae002-1c6d-4930-99e9-b951e28b730d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "contains", " ", "still", " ", "the", " ", "unknowns", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", "w", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], ".", " ", "To"}], " ", "eliminate", 
     " ", "them"}], ",", " ", 
    RowBox[{"we", " ", "apply", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ".", " ", "This"}], " ", 
     "function", " ", "has", " ", "two", " ", "outputs"}], ",", " ", 
    RowBox[{
    "the", " ", "first", " ", "the", " ", "recursion", " ", "relation", " ", 
     "that", " ", "we", " ", "consider", " ", "below", " ", "and", " ", "the",
      " ", "second", " ", "is", " ", "the", " ", "solution", " ", "for", " ", 
     "all", " ", "the", " ", "unknowns", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", "w", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], ".", " ", "Furthermore"}], " ", "we", 
     " ", "can", " ", "send", " ", "the", " ", "remaining", " ", "variable", 
     " ", "to", " ", "\[Infinity]", " ", "using", " ", 
     RowBox[{"VLimit", ".", " ", "The"}], " ", "second", " ", "argument", " ",
      "of", " ", "VLimit", " ", "is", " ", "the", " ", "spectral", " ", 
     "flow", " ", "of", " ", "the", " ", "third", " ", 
     RowBox[{"field", ".", " ", "When"}], " ", "then", " ", "apply", " ", 
     "VFactor", " ", "to", " ", "bring", " ", "the", " ", "result", " ", 
     "into", " ", "a", " ", "canonical", " ", 
     RowBox[{"form", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"VFactor", "[", 
   RowBox[{"VLimit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"JV", "[", "1", "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "1"], ",", 
           SubscriptBox["x", "2"], ",", 
           SubscriptBox["x", "3"], ",", 
           SubscriptBox["x", "4"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"], ",", 
           SubscriptBox["y", "4"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"], ",", 
           SubscriptBox["z", "3"], ",", 
           SubscriptBox["z", "4"]}], "}"}]}], "]"}], "[", "\[Zeta]", "]"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"ConstraintSol", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "1"], ",", 
           SubscriptBox["x", "2"], ",", 
           SubscriptBox["x", "3"], ",", 
           SubscriptBox["x", "4"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["y", "1"], ",", 
           SubscriptBox["y", "2"], ",", 
           SubscriptBox["y", "3"], ",", 
           SubscriptBox["y", "4"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["z", "1"], ",", 
           SubscriptBox["z", "2"], ",", 
           SubscriptBox["z", "3"], ",", 
           SubscriptBox["z", "4"]}], "}"}]}], "]"}], "\[LeftDoubleBracket]", 
       "2", "\[RightDoubleBracket]"}]}], ",", "1"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.811160346225813*^9, 3.8111604500295267`*^9}, {
  3.81116051776398*^9, 3.811160549332611*^9}, {3.812966257237557*^9, 
  3.812966276307712*^9}, {3.832238762783216*^9, 3.832238811675331*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"d20e612e-23cf-4355-947a-7f03d34f437d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Zeta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["z", "4"]}], ")"}], " ", 
      SubscriptBox["z", "4"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{"k", " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"k", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{
        SubscriptBox["j", "1"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"\[Zeta]", " ", 
        SubscriptBox["j", "1"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "1"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{
        SubscriptBox["j", "2"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{"3", " ", "\[Zeta]", " ", 
        SubscriptBox["j", "2"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "2"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{
        SubscriptBox["j", "3"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"3", " ", "\[Zeta]", " ", 
        SubscriptBox["j", "3"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "3"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"\[Zeta]", " ", 
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"k", " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{"2", " ", "k", " ", "\[Zeta]", " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"2", " ", "k", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{"4", " ", "\[Zeta]", " ", 
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"2", " ", "k", " ", "\[Zeta]", " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{"2", " ", "k", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "-", 
       RowBox[{
        SubscriptBox["j", "1"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{"\[Zeta]", " ", 
        SubscriptBox["j", "1"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "1"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{
        SubscriptBox["j", "2"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "-", 
       RowBox[{"3", " ", "\[Zeta]", " ", 
        SubscriptBox["j", "2"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "2"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "-", 
       RowBox[{
        SubscriptBox["j", "3"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{"3", " ", "\[Zeta]", " ", 
        SubscriptBox["j", "3"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "3"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{
        SubscriptBox["j", "4"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "-", 
       RowBox[{"3", " ", "\[Zeta]", " ", 
        SubscriptBox["j", "4"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["j", "4"], " ", 
        SubsuperscriptBox["z", "4", "2"]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
         SubscriptBox["x", "4"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"], ",", 
         SubscriptBox["y", "4"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
         SubscriptBox["z", "4"]}], "}"}]}], "]"}]}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Zeta]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Zeta]", "-", 
        SubscriptBox["z", "4"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["z", "4"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["z", "4", "2"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubsuperscriptBox["x", "4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["z", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["z", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubscriptBox["z", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "-", 
      RowBox[{"2", " ", "\[Zeta]", " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{"4", " ", "\[Zeta]", " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"2", " ", "\[Zeta]", " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{"2", " ", "\[Zeta]", " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"4", " ", "\[Zeta]", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      SubsuperscriptBox["z", "4", "4"], "-", 
      RowBox[{"2", " ", "\[Zeta]", " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"4", " ", "\[Zeta]", " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "-", 
      RowBox[{"2", " ", "\[Zeta]", " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "-", 
      RowBox[{
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "5"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "5"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "5"]}], "+", 
      RowBox[{"4", " ", "\[Zeta]", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "5"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "5"]}], "+", 
      RowBox[{
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "6"]}], "-", 
      RowBox[{"3", " ", "\[Zeta]", " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "6"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["x", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"], ",", 
        SubscriptBox["y", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["z", "4"]}], "}"}]}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Zeta]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      SubscriptBox["y", "3"], "-", 
      RowBox[{"3", " ", "\[Zeta]", " ", 
       SubscriptBox["y", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["y", "3"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["x", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"], ",", 
        SubscriptBox["y", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Zeta]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      SubscriptBox["y", "2"], "+", 
      RowBox[{"4", " ", "\[Zeta]", " ", 
       SubscriptBox["y", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["y", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["y", "2"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["x", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"], ",", 
        SubscriptBox["y", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "3"], " ", 
    SuperscriptBox["\[Zeta]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Zeta]"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      SuperscriptBox["\[Zeta]", "3"], "-", 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["y", "1"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["y", "1"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["y", "1"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["x", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"], ",", 
        SubscriptBox["y", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Zeta]", "3"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Zeta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Zeta]", "-", 
       SubscriptBox["z", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["z", "4"]}], ")"}], " ", 
     SubscriptBox["z", "4"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Zeta]", "3"]}], " ", 
       SubsuperscriptBox["x", "4", "2"]}], "-", 
      RowBox[{"\[Zeta]", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["z", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["z", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["z", "4"]}], "+", 
      RowBox[{"\[Zeta]", " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["z", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["z", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["z", "4"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "-", 
      RowBox[{"2", " ", "\[Zeta]", " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{"2", " ", "\[Zeta]", " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "-", 
      SubsuperscriptBox["z", "4", "3"], "+", 
      RowBox[{"3", " ", "\[Zeta]", " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "3"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "-", 
      RowBox[{"3", " ", "\[Zeta]", " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["x", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"], ",", 
        SubscriptBox["y", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["z", "4"]}], "}"}]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.811160417669477*^9, 3.811160450624344*^9, {3.811160507238126*^9, 
   3.811160520429408*^9}, 3.811161800910048*^9, 3.811162356037726*^9, 
   3.8129661647646503`*^9, 3.812966238519506*^9, 3.812966277242532*^9, 
   3.832238724181875*^9, 3.8322387672128696`*^9, 3.833996309661018*^9, 
   3.834151173405423*^9, 3.8343186151951323`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"b7b117d2-86dc-4357-a39a-929a7e606e74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "recursion", " ", "relation", " ", "for", " ", 
      SubscriptBox["w", "1"]}], "=", 
     RowBox[{
      SubscriptBox["w", "2"], "=", "2"}]}], ",", 
    RowBox[{
     SubscriptBox["w", "3"], "=", 
     RowBox[{
      SubscriptBox["w", "4"], "=", 
      RowBox[{
       RowBox[{
       "1.", " ", "We", " ", "use", " ", "the", " ", "function", " ", 
        "RecursionRellim", " ", "which", " ", "automatically", " ", "puts", 
        " ", 
        SubscriptBox["x", "1"]}], "=", 
       RowBox[{
        SubscriptBox["z", "1"], "=", "0"}]}]}]}], ",", " ", 
    RowBox[{
     SubscriptBox["x", "2"], "=", 
     RowBox[{
      SubscriptBox["z", "2"], "=", 
      RowBox[{
       RowBox[{"1", " ", "and", " ", 
        SubscriptBox["x", "3"]}], "=", 
       RowBox[{
        SubscriptBox["z", "3"], "=", 
        RowBox[{
         RowBox[{"\[Infinity]", ".", " ", "It"}], " ", "gives", " ", "back", 
         " ", "four", " ", "recursion", " ", "relations", " ", "of", " ", 
         "which", " ", "we", " ", "only", " ", "display", " ", "the", " ", 
         "first", " ", 
         RowBox[{"one", "."}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"rec", "=", 
   RowBox[{"VFactor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RecursionRelLim", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["x", "1"], ",", 
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "3"], ",", 
         SubscriptBox["x", "4"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"], ",", 
         SubscriptBox["y", "4"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"], ",", 
         SubscriptBox["z", "3"], ",", 
         SubscriptBox["z", "4"]}], "}"}]}], "]"}], "\[LeftDoubleBracket]", 
     "1", "\[RightDoubleBracket]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.811160557194014*^9, 3.8111605632149553`*^9}, {
  3.811160598003111*^9, 3.811160599631001*^9}, {3.811160684260597*^9, 
  3.811160795433372*^9}, {3.812966403658506*^9, 3.812966409402803*^9}, {
  3.8129666587797327`*^9, 3.81296665894905*^9}, {3.8129673493442373`*^9, 
  3.812967350100109*^9}, {3.821529858393262*^9, 3.8215298587156897`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"a00f0ea9-5b0e-4370-9a6a-6fabcaee9620"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{"2", " ", "k", " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["j", "4"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{
        SubscriptBox["j", "1"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "-", 
       RowBox[{
        SubscriptBox["j", "2"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "-", 
       RowBox[{
        SubscriptBox["j", "3"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{
        SubscriptBox["j", "4"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["j", "1"], " ", 
        SubscriptBox["y", "1"], " ", 
        SubsuperscriptBox["z", "4", "2"]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
         SubscriptBox["x", "4"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"], ",", 
         SubscriptBox["y", "4"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
         SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], 
    SubsuperscriptBox["z", "4", "2"]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubsuperscriptBox["x", "4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["z", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubscriptBox["z", "4"]}], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "2"]}], "+", 
      RowBox[{
       SubscriptBox["y", "4"], " ", 
       SubsuperscriptBox["z", "4", "3"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["x", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"], ",", 
        SubscriptBox["y", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], 
   SubsuperscriptBox["z", "4", "3"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     SubscriptBox["y", "3"]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SubscriptBox["y", "2"]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "-", 
  RowBox[{
   SubscriptBox["y", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SubscriptBox["y", "1"]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
       SubscriptBox["x", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"], ",", 
       SubscriptBox["y", "3"], ",", 
       SubscriptBox["y", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
       SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "4"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["z", "4"]}], "+", 
      SubsuperscriptBox["z", "4", "2"]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["x", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"], ",", 
        SubscriptBox["y", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
        SubscriptBox["z", "4"]}], "}"}]}], "]"}]}], 
   SubsuperscriptBox["z", "4", "2"]]}]], "Output",
 CellChangeTimes->{{3.811160748262479*^9, 3.8111607604665613`*^9}, 
   3.81116079574813*^9, 3.8111618038283873`*^9, 3.811162359495708*^9, 
   3.8129662974519043`*^9, 3.8129664155485697`*^9, 3.812966664728714*^9, 
   3.8129670838292*^9, 3.812967350415976*^9, 3.82152989248969*^9, 
   3.832238725349492*^9, 3.832238822110546*^9, 3.832239134298896*^9, 
   3.833996309756339*^9, 3.8341511734433737`*^9, 3.834318615578579*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"cd95735c-21cf-4db6-a83c-d040bbc51a28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "guessed", " ", "solution", " ", "of", " ", "all", " ", "the",
      " ", "recursion", " ", "relations", " ", "for", " ", "this", " ", 
     "choice", " ", "of", " ", "spectral", " ", 
     RowBox[{"flow", ".", " ", "Since"}], " ", "we", " ", "fixed", " ", 
     "some", " ", "of", " ", "the", " ", "insertion", " ", "points", " ", 
     "to", " ", "0"}], ",", " ", 
    RowBox[{"1", " ", "and", " ", "\[Infinity]"}], ",", " ", 
    RowBox[{
    "there", " ", "is", " ", "a", " ", "special", " ", "function", " ", "for",
      " ", 
     RowBox[{"this", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Vsol01\[Infinity]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
      SubscriptBox["x", "4"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["y", "1"], ",", 
      SubscriptBox["y", "2"], ",", 
      SubscriptBox["y", "3"], ",", 
      SubscriptBox["y", "4"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", 
      SubscriptBox["z", "4"]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.812966302667392*^9, 3.8129664117869596`*^9}, {
  3.812966692433803*^9, 3.812966692617812*^9}, {3.812967334722416*^9, 
  3.8129673540472097`*^9}, {3.821529866225582*^9, 3.821529867688973*^9}, {
  3.8322388325921*^9, 3.832238834029759*^9}, {3.8322395788733597`*^9, 
  3.832239602642042*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"48cce8d8-16b7-4c37-a188-2d980e4965a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       SubscriptBox["z", "4"]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["y", "4"]}], "-", 
        RowBox[{
         SubscriptBox["y", "1"], " ", 
         SubscriptBox["y", "4"]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["x", "4"]}], ")"}], " ", 
          SubscriptBox["y", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["x", "4"]}], "+", 
            SubsuperscriptBox["z", "4", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SubscriptBox["z", "4"]}], ")"}], "2"], " ", 
          SubscriptBox["z", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["x", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["x", "4"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["x", "4"], " ", 
             SubscriptBox["z", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["z", "4", "2"]}], "+", 
            SubsuperscriptBox["z", "4", "3"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["z", "4"]}], ")"}], " ", 
          SubsuperscriptBox["z", "4", "3"]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["x", "4"], " ", 
           SubscriptBox["y", "2"], " ", 
           SubscriptBox["y", "3"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SubscriptBox["z", "4"]}]]}], 
          SubscriptBox["z", "4"]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["x", "4"]}], ")"}], " ", 
          SubscriptBox["y", "3"], " ", 
          SubscriptBox["z", "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["z", "4"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["x", "4"]}], "+", 
            SubsuperscriptBox["z", "4", "2"]}], ")"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SubscriptBox["z", "4"]}]], " ", 
          SubscriptBox["z", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["x", "4"]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["x", "4"], " ", 
           SubscriptBox["z", "4"]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["z", "4", "2"]}], "+", 
          SubsuperscriptBox["z", "4", "3"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SubscriptBox["z", "4"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          SubscriptBox["z", "4"]}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["x", "4"], " ", 
           SubscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SubscriptBox["z", "4"]}]]}], 
          SubsuperscriptBox["z", "4", 
           RowBox[{"3", "/", "2"}]]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["x", "4"]}], ")"}], " ", 
          SubscriptBox["y", "1"], " ", 
          SqrtBox[
           SubscriptBox["z", "4"]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["z", "4"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["y", "1"], " ", 
          SubscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["x", "4"]}], "+", 
            SubscriptBox["z", "4"]}], ")"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SubscriptBox["z", "4"]}]], " ", 
          SqrtBox[
           SubscriptBox["z", "4"]]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["x", "4"]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["x", "4"], " ", 
           SubscriptBox["z", "4"]}], "-", 
          RowBox[{"3", " ", 
           SubscriptBox["x", "4"], " ", 
           SubsuperscriptBox["z", "4", "2"]}], "+", 
          SubsuperscriptBox["z", "4", "3"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SubscriptBox["z", "4"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          SubsuperscriptBox["z", "4", 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["y", "4"]}], "-", 
        RowBox[{
         SubscriptBox["y", "3"], " ", 
         SubscriptBox["y", "4"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["x", "4"]}], ")"}], " ", 
          SubscriptBox["x", "4"], " ", 
          SubscriptBox["y", "3"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["z", "4"]}], ")"}], " ", 
          SubscriptBox["z", "4"]}]], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["x", "4", "2"], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["x", "4"], " ", 
           SubscriptBox["z", "4"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["x", "4"], " ", 
           SubsuperscriptBox["z", "4", "2"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["x", "4"], " ", 
           SubsuperscriptBox["z", "4", "3"]}], "+", 
          SubsuperscriptBox["z", "4", "4"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SubscriptBox["z", "4"]}], ")"}], "2"], " ", 
          SubsuperscriptBox["z", "4", "2"]}]]}], ")"}]}]], ",", 
    SubscriptBox["z", "4"]}], "]"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SubscriptBox["x", "4"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["z", "4"]}], "+", 
      SubsuperscriptBox["z", "4", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["z", "4"]}], ")"}], " ", 
      SubscriptBox["z", "4"]}]], ")"}], 
   RowBox[{
    RowBox[{"-", "k"}], "+", 
    SubscriptBox["j", "1"], "+", 
    SubscriptBox["j", "2"], "+", 
    SubscriptBox["j", "3"], "+", 
    SubscriptBox["j", "4"]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}], ")"}]}], 
      SubsuperscriptBox["z", "4", 
       RowBox[{"3", "/", "2"}]]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["y", "1"], " ", 
       SubscriptBox["y", "3"], " ", 
       SqrtBox[
        SubscriptBox["z", "4"]]}], 
      RowBox[{"1", "-", 
       SubscriptBox["z", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["y", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "4"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["z", "4"]}], "+", 
         SubsuperscriptBox["z", "4", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}], ")"}], " ", 
       SqrtBox[
        SubscriptBox["z", "4"]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       SubsuperscriptBox["z", "4", "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}], ")"}], " ", 
       SubsuperscriptBox["z", "4", 
        RowBox[{"3", "/", "2"}]]}]]}], ")"}], 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["j", "1"]}], "+", 
    SubscriptBox["j", "2"], "-", 
    SubscriptBox["j", "3"], "+", 
    SubscriptBox["j", "4"]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["y", "2"], " ", 
        SubscriptBox["y", "3"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SubscriptBox["z", "4"]}]]}], 
       SubscriptBox["z", "4"]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["y", "3"], " ", 
       SubscriptBox["z", "4"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["x", "4"]}], "+", 
         SubsuperscriptBox["z", "4", "2"]}], ")"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}]], " ", 
       SubscriptBox["z", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       SubsuperscriptBox["z", "4", "3"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["z", "4"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SubscriptBox["z", "4"]}]]}], ")"}], 
   RowBox[{
    SubscriptBox["j", "1"], "-", 
    SubscriptBox["j", "2"], "-", 
    SubscriptBox["j", "3"], "+", 
    SubscriptBox["j", "4"]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["y", "2"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SubscriptBox["z", "4"]}]]}], 
       SubsuperscriptBox["z", "4", 
        RowBox[{"3", "/", "2"}]]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["y", "1"], " ", 
       SqrtBox[
        SubscriptBox["z", "4"]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["y", "1"], " ", 
       SubscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["x", "4"]}], "+", 
         SubscriptBox["z", "4"]}], ")"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}]], " ", 
       SqrtBox[
        SubscriptBox["z", "4"]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "+", 
       SubsuperscriptBox["z", "4", "3"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["z", "4"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SubsuperscriptBox["z", "4", 
        RowBox[{"3", "/", "2"}]]}]]}], ")"}], 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["j", "1"]}], "-", 
    SubscriptBox["j", "2"], "+", 
    SubscriptBox["j", "3"], "-", 
    SubscriptBox["j", "4"]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SubscriptBox["y", "4"]}], "-", 
     RowBox[{
      SubscriptBox["y", "3"], " ", 
      SubscriptBox["y", "4"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["x", "4"]}], ")"}], " ", 
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["y", "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["z", "4"]}], ")"}], " ", 
       SubscriptBox["z", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["z", "4"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["z", "4", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["z", "4", "3"]}], "+", 
       SubsuperscriptBox["z", "4", "4"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["z", "4"]}], ")"}], "2"], " ", 
       SubsuperscriptBox["z", "4", "2"]}]]}], ")"}], 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SubscriptBox["j", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.812966325195005*^9, 3.812966338407569*^9}, {
   3.812966388882766*^9, 3.812966416437707*^9}, 3.8129666935452223`*^9, 
   3.812966727133877*^9, {3.812967328610613*^9, 3.812967354474998*^9}, 
   3.821529871247661*^9, {3.83223882430484*^9, 3.832238834551242*^9}, 
   3.8322391351667967`*^9, 3.8322396034074497`*^9, 3.833996309878417*^9, 
   3.8341511736031647`*^9, 3.8343186166549187`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"3df758b5-1454-4dea-9fe0-39891d172136"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "that", " ", "it", " ", "satisfies", " ", "the", " ", 
     "above", " ", 
     RowBox[{"constraint", ".", " ", "Simplifying"}], " ", "the", " ", 
     "resulting", " ", "expressions", " ", "is", " ", "a", " ", "bit", " ", 
     "tricky", " ", "because", " ", "of", " ", "the", " ", "appearance", " ", 
     "of", " ", "non"}], "-", 
    RowBox[{"integer", " ", 
     RowBox[{"exponents", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"rec", "/.", 
      RowBox[{"V", "\[Rule]", 
       RowBox[{"Vsol01\[Infinity]", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}]}]}], "/.", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"c_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"Factor", "[", "c", "]"}], ",", "z"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "m__", "]"}], "[", "F", "]"}], "[", 
         RowBox[{"c_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "m", "]"}], "[", "F", "]"}], "[", 
         RowBox[{
          RowBox[{"Factor", "[", "c", "]"}], ",", "z"}], "]"}]}]}], "}"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "__", "]"}], "[", "F", "]"}], "[", 
       RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8129663905962152`*^9, 3.8129666698300056`*^9}, {
   3.812966797137537*^9, 3.8129668042442408`*^9}, 3.812967322029533*^9, {
   3.812967364458207*^9, 3.8129673652543583`*^9}, {3.8129674440129957`*^9, 
   3.812967471677108*^9}, {3.832239163428591*^9, 3.8322391659230947`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"d0696f3e-c64d-4922-9c80-3a61b45fca15"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.812966426046966*^9, 3.8129664782466507`*^9}, 
   3.812966516059757*^9, 3.812966554291072*^9, 3.8129665849518013`*^9, {
   3.812966631316475*^9, 3.812966683980871*^9}, 3.81296680495483*^9, {
   3.812967317364366*^9, 3.812967322437969*^9}, 3.812967365684073*^9, {
   3.812967447443942*^9, 3.812967473164926*^9}, 3.8215298957598867`*^9, {
   3.832239128284904*^9, 3.8322391362012367`*^9}, 3.832239167883215*^9, 
   3.832239622519515*^9, 3.8339963132772264`*^9, 3.834151175172426*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"fde9c133-84a2-403f-8458-6758982a1903"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Covering maps", "Subsection",
 CellChangeTimes->{{3.811160819006085*^9, 
  3.8111608205211153`*^9}},ExpressionUUID->"551ec9d9-0692-490e-a9b6-\
0fa4ee606bcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Four", " ", "point", " ", "covering", " ", "map", " ", "mapping", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", "z"}], "}"}], " ", "to",
      " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", "x"}], "}"}], " ", 
     "with", " ", "ramification", " ", "indices", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ".", " ", "The"}], 
     " ", "covering", " ", "map", " ", "itself", " ", "does", " ", "not", " ",
      "depend", " ", "on", " ", "x"}], ",", " ", 
    RowBox[{
     RowBox[{"since", " ", "this", " ", "is", " ", "completely", " ", 
      RowBox[{"specified", ".", " ", "q"}], " ", "depends", " ", "on", " ", 
      "z", " ", "via", " ", 
      RowBox[{"zqRel", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", "z", ",", 
        "q"}], "]"}]}], "\[Equal]", "0."}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", "z", ",", 
      "q"}], "]"}], "[", "\[Zeta]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"zqRel", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", "z", ",", 
     "q"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.811161529192729*^9, 3.811161574819811*^9}, {
  3.811161641614441*^9, 3.81116166876691*^9}, {3.811161813351284*^9, 
  3.811161822934589*^9}, {3.8111619189769497`*^9, 3.811161935418929*^9}, {
  3.8129678453428307`*^9, 3.812967848991531*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"5385dfed-e718-4f51-a923-3b1f0a5cdb5a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "q"}], "+", 
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"20", " ", "z"}], "-", 
     RowBox[{"6", " ", "q", " ", "z"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   SuperscriptBox["\[Zeta]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"40", " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"60", " ", "z", " ", "\[Zeta]"}], "+", 
     RowBox[{"10", " ", "q", " ", "z", " ", "\[Zeta]"}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["z", "2"], " ", "\[Zeta]"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "-", 
     RowBox[{"10", " ", "q", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{"56", " ", "z", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "-", 
     RowBox[{"10", " ", "q", " ", "z", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox["\[Zeta]", "2"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"24", "-", 
     RowBox[{"10", " ", "q"}], "+", 
     SuperscriptBox["q", "2"], "-", 
     RowBox[{"4", " ", "z"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"2", " ", "q", " ", "z", " ", "\[Zeta]"}], "-", 
     RowBox[{"4", " ", "q", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{"20", " ", "z", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "-", 
     RowBox[{"4", " ", "q", " ", "z", " ", 
      SuperscriptBox["\[Zeta]", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.811161624381098*^9, 3.811161804479352*^9, 3.8111619359713*^9, 
   3.811162364080277*^9, 3.811175498570012*^9, {3.8129678423323317`*^9, 
   3.812967849544014*^9}, 3.832239819547339*^9, 3.833996313389845*^9, 
   3.8341511752230234`*^9, 3.8343186886620417`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"38efda9c-7f16-4e9b-b49a-c6cfb5f9797d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"24", " ", "q"}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  SuperscriptBox["q", "3"], "-", 
  RowBox[{"120", " ", "z"}], "+", 
  RowBox[{"76", " ", "q", " ", "z"}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "2"], " ", "z"}], "-", 
  RowBox[{"120", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"24", " ", "q", " ", 
   SuperscriptBox["z", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.811161624381098*^9, 3.811161804479352*^9, 3.8111619359713*^9, 
   3.811162364080277*^9, 3.811175498570012*^9, {3.8129678423323317`*^9, 
   3.812967849544014*^9}, 3.832239819547339*^9, 3.833996313389845*^9, 
   3.8341511752230234`*^9, 3.834318688732334*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"954047e9-6f74-4e4e-8916-6736962880cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "x", " ", "is", " ", "determined", " ", "through", " ", "z", " ", "and", 
    " ", "q", " ", "by"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"xAszq", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", "z", ",", "q"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.811162025315236*^9, 3.811162043310438*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"ac7a4e2b-3627-419e-94f4-9a3fa132a003"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["z", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "q"}], "+", 
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"20", " ", "z"}], "-", 
     RowBox[{"6", " ", "q", " ", "z"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     SuperscriptBox["q", "2"], "-", 
     RowBox[{"4", " ", "z"}], "-", 
     RowBox[{"10", " ", "q", " ", "z"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"6", " ", "q"}], "+", 
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"20", " ", "z"}], "-", 
     RowBox[{"4", " ", "q", " ", "z"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"24", "-", 
     RowBox[{"10", " ", "q"}], "+", 
     SuperscriptBox["q", "2"], "-", 
     RowBox[{"4", " ", "z"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.811162043593471*^9, 3.811162365975011*^9, 
  3.811175499608508*^9, 3.8322398221428537`*^9, 3.833996313684492*^9, 
  3.8341511753412504`*^9, 3.834318690014544*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"8c3e257b-518c-4611-8ee6-359461011bf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "existence", " ", "of", " ", "the", " ", "covering", " ", 
    "map", " ", "imposes", " ", "the", " ", "following", " ", "relation", " ",
     "on", " ", "x", " ", "and", " ", 
    RowBox[{"z", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Ptilde", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", "x", ",", "z"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.811161635769556*^9, 3.811161637480871*^9}, {
  3.811161675411971*^9, 3.811161689417842*^9}, {3.811162022059517*^9, 
  3.811162064294285*^9}, {3.812967878463974*^9, 3.812967894829957*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"c2f623dc-a385-441b-a8b7-86b36e686e6a"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "3"], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["x", "2"], " ", "z"}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"84", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"36", " ", "x", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"90", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["z", "4"]}], "-", 
  RowBox[{"90", " ", "x", " ", 
   SuperscriptBox["z", "5"]}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["z", "5"]}], "+", 
  RowBox[{"84", " ", "x", " ", 
   SuperscriptBox["z", "6"]}], "-", 
  RowBox[{"36", " ", "x", " ", 
   SuperscriptBox["z", "7"]}], "+", 
  RowBox[{"9", " ", "x", " ", 
   SuperscriptBox["z", "8"]}], "-", 
  SuperscriptBox["z", "9"]}]], "Output",
 CellChangeTimes->{{3.811161682559785*^9, 3.811161689780517*^9}, {
   3.8111618045619373`*^9, 3.8111618097342052`*^9}, 3.811162065235692*^9, 
   3.811162367395734*^9, 3.811175500721821*^9, 3.832239823233983*^9, 
   3.8339963137654004`*^9, 3.8341511754372816`*^9, 3.834318691270956*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"a46fc7e2-6bf3-469b-a46d-7be8fb7620d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", "correlators"}], ",", " ", 
    RowBox[{
    "it", " ", "is", " ", "useful", " ", "to", " ", "normalize", " ", "these",
      " ", "polynomials", " ", "differently", " ", "as"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"P", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", "x", ",", "z"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.812967898647369*^9, 3.812967933143202*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"f142d602-1845-431d-8d95-37a7ea10d3b8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["x", "3"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["x", "2"], " ", "z"}], "-", 
   RowBox[{"36", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["z", "2"]}], "+", 
   RowBox[{"84", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["z", "3"]}], "-", 
   RowBox[{"36", " ", "x", " ", 
    SuperscriptBox["z", "4"]}], "-", 
   RowBox[{"90", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["z", "4"]}], "+", 
   RowBox[{"90", " ", "x", " ", 
    SuperscriptBox["z", "5"]}], "+", 
   RowBox[{"36", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["z", "5"]}], "-", 
   RowBox[{"84", " ", "x", " ", 
    SuperscriptBox["z", "6"]}], "+", 
   RowBox[{"36", " ", "x", " ", 
    SuperscriptBox["z", "7"]}], "-", 
   RowBox[{"9", " ", "x", " ", 
    SuperscriptBox["z", "8"]}], "+", 
   SuperscriptBox["z", "9"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"9", "/", "2"}]], " ", 
   SuperscriptBox["z", 
    RowBox[{"9", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.812967933719021*^9, 3.832239824093349*^9, 
  3.8339963138183546`*^9, 3.8341511754629436`*^9, 3.834318692186603*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"aa97627d-7006-4d98-89bc-ca170750a8c5"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 381, 11, 99, "Title",ExpressionUUID->"bdef6512-4b85-449e-97c4-80e3ae746fd1"],
Cell[964, 35, 1792, 41, 115, "Input",ExpressionUUID->"19b1d65e-5d5f-429b-be0b-f60bdbafd5bb"],
Cell[CellGroupData[{
Cell[2781, 80, 272, 4, 67, "Section",ExpressionUUID->"11b21689-27ea-4f89-a40e-9f960ded49cb"],
Cell[CellGroupData[{
Cell[3078, 88, 167, 3, 54, "Subsection",ExpressionUUID->"0db08b0b-c8d1-43e8-978c-fca2db7d3bef"],
Cell[3248, 93, 2612, 68, 94, "Input",ExpressionUUID->"b39ed8d1-323c-47e5-bcdd-03f5f0af2124"],
Cell[5863, 163, 1763, 39, 94, "Input",ExpressionUUID->"c2e6af04-434b-48aa-ba91-9c593d458bea"],
Cell[7629, 204, 714, 20, 110, "Input",ExpressionUUID->"5d0588ee-2d95-4675-88fd-b8dd7624b722",
 InitializationCell->True],
Cell[8346, 226, 9030, 234, 422, "Input",ExpressionUUID->"4fb8e00b-00f0-4199-bc5e-2780518346c7",
 InitializationCell->True],
Cell[17379, 462, 7184, 151, 404, "Input",ExpressionUUID->"be1c5183-2ad0-4f2e-805c-b6745f61b6f7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[24600, 618, 304, 5, 38, "Subsection",ExpressionUUID->"8b6a87ad-aab8-4fa9-b5e5-d2572d27982a"],
Cell[24907, 625, 1320, 42, 171, "Input",ExpressionUUID->"560c602f-3219-4cf7-b322-5a0b9af8c060",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[26264, 672, 170, 3, 38, "Subsection",ExpressionUUID->"21e35535-52e9-4def-ac42-519b13d0413a"],
Cell[26437, 677, 24778, 575, 919, "Input",ExpressionUUID->"b2f39563-e6c2-4227-80e0-38c8df94beb7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[51252, 1257, 185, 3, 38, "Subsection",ExpressionUUID->"dbcae705-dc83-434e-8175-ddd0e8aa7e39"],
Cell[51440, 1262, 8206, 186, 243, "Input",ExpressionUUID->"6448852e-80a7-4d97-8776-6f24144de3de",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[59683, 1453, 159, 3, 38, "Subsection",ExpressionUUID->"13e0e769-9581-4f3c-a098-e33f317f5649"],
Cell[59845, 1458, 7328, 175, 288, "Input",ExpressionUUID->"7cfab404-09cb-421d-9871-98239b2f8875",
 InitializationCell->True],
Cell[67176, 1635, 2696, 57, 110, "Input",ExpressionUUID->"39ddfb1c-25c2-4ca0-ba34-e84e56f8e50d",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[69909, 1697, 169, 3, 38, "Subsection",ExpressionUUID->"671414d5-608b-4cea-8514-2c120586f4fd"],
Cell[70081, 1702, 2372, 72, 89, "Input",ExpressionUUID->"11edf201-c263-4a6c-91dd-9cadbab2b59a",
 InitializationCell->True],
Cell[72456, 1776, 18701, 473, 509, "Input",ExpressionUUID->"bcbfd3d2-41fb-412b-ac50-45ddbc9c5afe",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[91194, 2254, 160, 3, 38, "Subsection",ExpressionUUID->"a3e29ab6-a9bb-4f81-bab6-559acf7c9b71"],
Cell[91357, 2259, 11290, 257, 300, "Input",ExpressionUUID->"fae9bac8-429f-425f-84d0-ac38df576e0d",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[102684, 2521, 279, 5, 38, "Subsection",ExpressionUUID->"9f5ef332-8e1f-4d62-8a11-d0f08549b864"],
Cell[102966, 2528, 1382, 32, 110, "Input",ExpressionUUID->"33dc7c66-09e9-4eeb-bbdc-96992ac209be",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[104397, 2566, 160, 3, 53, "Section",ExpressionUUID->"48bbd301-7d0c-48bd-bfc1-663603035d6a"],
Cell[104560, 2571, 3617, 86, 140, "Input",ExpressionUUID->"a13f8fbb-e4bd-4cb2-a213-3c143512d232",
 InitializationCell->True],
Cell[108180, 2659, 24794, 620, 1163, "Input",ExpressionUUID->"db277a7a-1c7a-43e1-bb9b-c173abca6a39",
 InitializationCell->True],
Cell[132977, 3281, 766, 20, 64, "Input",ExpressionUUID->"8c083134-1f28-4d46-b179-bdb4d8680cf7",
 InitializationCell->True],
Cell[133746, 3303, 40504, 1037, 677, "Input",ExpressionUUID->"5b5a9966-13ac-4a4a-bc30-bfc83e6d8dec",
 InitializationCell->True],
Cell[174253, 4342, 4847, 120, 88, "Input",ExpressionUUID->"41e9bf53-9b07-4c91-ad76-917621205f4b",
 InitializationCell->True],
Cell[179103, 4464, 6829, 150, 346, "Input",ExpressionUUID->"70923941-ecde-4cb8-8637-284e0fd1695a",
 InitializationCell->True],
Cell[185935, 4616, 4758, 129, 116, "Input",ExpressionUUID->"32043e01-da70-4e9f-894a-dfa41c9d8b56",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[190730, 4750, 366, 10, 54, "Section",ExpressionUUID->"f72cc01c-e844-453c-aea6-57dd8f042f30"],
Cell[CellGroupData[{
Cell[191121, 4764, 261, 4, 53, "Subsection",ExpressionUUID->"a2a9c6b1-c49d-42cf-9fee-d3a2f322b5d2"],
Cell[CellGroupData[{
Cell[191407, 4772, 4444, 131, 105, "Input",ExpressionUUID->"5f469b78-2645-4f5d-8a78-eb9c61ab2db8"],
Cell[195854, 4905, 530, 11, 70, "Message",ExpressionUUID->"5ceefbd0-5cbb-4c41-9d4f-3c2be9b2528b"],
Cell[196387, 4918, 530, 11, 70, "Message",ExpressionUUID->"252442c1-916f-46ef-8d32-0d90e3ceef0e"],
Cell[196920, 4931, 4700, 143, 70, "Output",ExpressionUUID->"1329e781-4e91-4ac7-8b49-bc8a7dde788a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201657, 5079, 4651, 136, 107, "Input",ExpressionUUID->"6cbd15d2-d314-4cb2-ac90-5e9305d1acb9"],
Cell[206311, 5217, 530, 11, 70, "Message",ExpressionUUID->"abf54c92-0774-4227-a087-648a13ffcb67"],
Cell[206844, 5230, 530, 11, 70, "Message",ExpressionUUID->"ae7ba7e2-4a7b-4542-8a0d-6e615d6fe60a"],
Cell[207377, 5243, 4718, 143, 70, "Output",ExpressionUUID->"6670264e-3e72-4e1a-8335-5cfd7ef4843f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[212144, 5392, 365, 10, 37, "Subsection",ExpressionUUID->"9ba78bbb-6571-4112-abad-199b04dc991c"],
Cell[CellGroupData[{
Cell[212534, 5406, 12454, 310, 439, "Input",ExpressionUUID->"c558ec81-6354-4445-9e0f-c3298177b997"],
Cell[224991, 5718, 299, 6, 70, "Output",ExpressionUUID->"aaa5794f-7c15-4984-93a5-09557f2992e0"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[225351, 5731, 213, 4, 53, "Section",ExpressionUUID->"03aef0cd-0b5d-4121-ac8d-61bb8175a9f9"],
Cell[CellGroupData[{
Cell[225589, 5739, 174, 3, 54, "Subsection",ExpressionUUID->"5d5fc544-d1e1-4110-ac52-bddf4752f253"],
Cell[CellGroupData[{
Cell[225788, 5746, 12549, 293, 367, "Input",ExpressionUUID->"a06b23f4-b50f-43f6-b007-5b8f57055af4"],
Cell[238340, 6041, 12595, 406, 308, "Output",ExpressionUUID->"a43c087c-9f6b-423c-9c20-5327b1cc5a6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250972, 6452, 407, 8, 30, "Input",ExpressionUUID->"6d4c1e66-497b-49e5-ab5f-e421ced3e0a5"],
Cell[251382, 6462, 278, 5, 34, "Output",ExpressionUUID->"69aa0e37-a4ac-4206-965e-d009ef5f667c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[251709, 6473, 263, 4, 38, "Subsection",ExpressionUUID->"78de322e-e550-48c6-a845-a6d554bdaafe"],
Cell[251975, 6479, 25519, 696, 568, "Input",ExpressionUUID->"9d19bad0-a55e-4894-bceb-160073bb2873",
 InitializationCell->True],
Cell[277497, 7177, 4332, 100, 194, "Input",ExpressionUUID->"8bf299a4-1fb8-420a-b07e-e793f0189b1f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[281854, 7281, 1927, 39, 73, "Input",ExpressionUUID->"14f1d460-ee6b-4ed0-a174-c481fc270d0e"],
Cell[283784, 7322, 12462, 353, 245, "Output",ExpressionUUID->"31920e39-2d46-41ce-b8ad-16e639d33875"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296283, 7680, 162, 3, 45, "Subsubsection",ExpressionUUID->"003fa5b3-69a1-4464-afc7-d65c7629e94b"],
Cell[296448, 7685, 16733, 417, 483, "Input",ExpressionUUID->"af071764-5593-494c-a109-484e27a8f239",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[313206, 8106, 1538, 44, 52, "Input",ExpressionUUID->"33463b0f-9eb7-4262-af54-c91dca91ac62"],
Cell[314747, 8152, 343, 6, 34, "Output",ExpressionUUID->"3b521694-bb8a-49cd-9af3-29a5047b59d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315127, 8163, 2408, 55, 73, "Input",ExpressionUUID->"fb03cc4f-bc88-43ee-943e-39d00a24e496"],
Cell[317538, 8220, 1924, 57, 56, "Output",ExpressionUUID->"7291cfd3-cdbb-4854-ac80-a13f70c80d02"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[319511, 8283, 174, 3, 37, "Subsubsection",ExpressionUUID->"f87c5f72-edc6-46ae-93a1-abd72936bf8c"],
Cell[319688, 8288, 1017, 29, 85, "Input",ExpressionUUID->"6c7c3aa2-0983-4015-b9db-646e1a434e93",
 InitializationCell->True],
Cell[320708, 8319, 22879, 598, 390, "Input",ExpressionUUID->"83d4b600-cabd-442b-8f9b-42025ddd3bb3",
 InitializationCell->True],
Cell[343590, 8919, 10537, 250, 391, "Input",ExpressionUUID->"306f82ae-9538-41de-b3dc-defabeafc65f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[354152, 9173, 4330, 115, 136, "Input",ExpressionUUID->"f4aa0fcf-67c8-491e-b155-87685930b283"],
Cell[358485, 9290, 2066, 30, 77, "Output",ExpressionUUID->"3921de42-1fc8-40e0-95c9-34148ff9dfcb"],
Cell[360554, 9322, 2066, 30, 77, "Output",ExpressionUUID->"e7c059d5-54d1-4188-b3ec-2db5a17cb616"],
Cell[362623, 9354, 1630, 24, 56, "Output",ExpressionUUID->"c6858cbb-7124-48fb-b607-8a82898d2ea1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[364302, 9384, 174, 3, 37, "Subsubsection",ExpressionUUID->"b29dcd1c-abc9-4d59-9ec5-67abfc0e83c8"],
Cell[364479, 9389, 1130, 31, 44, "Input",ExpressionUUID->"748a60d3-d655-4fb0-a804-76c3ed5a6b95"],
Cell[365612, 9422, 34159, 952, 401, "Input",ExpressionUUID->"369ef886-d43e-4020-b465-b8a1112d4aa5"],
Cell[CellGroupData[{
Cell[399796, 10378, 9943, 237, 348, "Input",ExpressionUUID->"b17ac8fc-2d52-4308-a2df-1f55b6e4f029"],
Cell[409742, 10617, 642, 11, 34, "Output",ExpressionUUID->"85e21d92-235e-4391-a6a9-97dce0a7ddee"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[410433, 10634, 168, 3, 37, "Subsubsection",ExpressionUUID->"19f636eb-85c0-42ce-ab7f-665f4fcd5471"],
Cell[CellGroupData[{
Cell[410626, 10641, 6651, 154, 253, "Input",ExpressionUUID->"6c82d90c-e8dd-41d9-8ced-3b1e7c06c8f9"],
Cell[417280, 10797, 619, 11, 34, "Output",ExpressionUUID->"d82f1bd4-af69-43e5-ba64-9ed9baa6d739"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417936, 10813, 11104, 270, 324, "Input",ExpressionUUID->"41b09ddb-f698-4c7d-977c-fcfc7cd18dbd"],
Cell[429043, 11085, 4738, 64, 161, "Output",ExpressionUUID->"b3924964-21b3-4528-b6d6-a4495334de74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433818, 11154, 16075, 387, 369, "Input",ExpressionUUID->"b057bcf5-93cc-4cfb-8c59-9217017f850a"],
Cell[449896, 11543, 4255, 58, 161, "Output",ExpressionUUID->"97ae4353-5f0d-467e-be47-b58a1f803799"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[454224, 11609, 164, 3, 53, "Section",ExpressionUUID->"176eda1d-fc4f-4502-8784-25315d78e91a"],
Cell[CellGroupData[{
Cell[454413, 11616, 161, 3, 54, "Subsection",ExpressionUUID->"878c5a06-f482-4b32-ae40-fc9279369659"],
Cell[CellGroupData[{
Cell[454599, 11623, 2578, 71, 94, "Input",ExpressionUUID->"e23e60f8-7fa7-4c46-8160-27ba1cdd7529"],
Cell[457180, 11696, 17976, 596, 365, "Output",ExpressionUUID->"c1fae002-1c6d-4930-99e9-b951e28b730d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475193, 12297, 3838, 94, 136, "Input",ExpressionUUID->"d20e612e-23cf-4355-947a-7f03d34f437d"],
Cell[479034, 12393, 24569, 680, 473, "Output",ExpressionUUID->"b7b117d2-86dc-4357-a39a-929a7e606e74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[503640, 13078, 2603, 69, 73, "Input",ExpressionUUID->"a00f0ea9-5b0e-4370-9a6a-6fabcaee9620"],
Cell[506246, 13149, 7937, 235, 204, "Output",ExpressionUUID->"cd95735c-21cf-4db6-a83c-d040bbc51a28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514220, 13389, 1656, 39, 73, "Input",ExpressionUUID->"48cce8d8-16b7-4c37-a188-2d980e4965a0"],
Cell[515879, 13430, 14270, 456, 231, "Output",ExpressionUUID->"3df758b5-1454-4dea-9fe0-39891d172136"]
}, Open  ]],
Cell[CellGroupData[{
Cell[530186, 13891, 2101, 55, 73, "Input",ExpressionUUID->"d0696f3e-c64d-4922-9c80-3a61b45fca15"],
Cell[532290, 13948, 614, 9, 34, "Output",ExpressionUUID->"fde9c133-84a2-403f-8458-6758982a1903"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[532953, 13963, 163, 3, 38, "Subsection",ExpressionUUID->"551ec9d9-0692-490e-a9b6-0fa4ee606bcb"],
Cell[CellGroupData[{
Cell[533141, 13970, 1810, 44, 94, "Input",ExpressionUUID->"5385dfed-e718-4f51-a923-3b1f0a5cdb5a"],
Cell[534954, 14016, 2312, 63, 62, "Output",ExpressionUUID->"38efda9c-7f16-4e9b-b49a-c6cfb5f9797d"],
Cell[537269, 14081, 798, 20, 34, "Output",ExpressionUUID->"954047e9-6f74-4e4e-8916-6736962880cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[538104, 14106, 494, 13, 52, "Input",ExpressionUUID->"ac7a4e2b-3627-419e-94f4-9a3fa132a003"],
Cell[538601, 14121, 1300, 38, 62, "Output",ExpressionUUID->"8c3e257b-518c-4611-8ee6-359461011bf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539938, 14164, 753, 17, 52, "Input",ExpressionUUID->"c2f623dc-a385-441b-a8b7-86b36e686e6a"],
Cell[540694, 14183, 1255, 33, 34, "Output",ExpressionUUID->"a46fc7e2-6bf3-469b-a46d-7be8fb7620d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[541986, 14221, 611, 16, 52, "Input",ExpressionUUID->"f142d602-1845-431d-8d95-37a7ea10d3b8"],
Cell[542600, 14239, 1347, 40, 57, "Output",ExpressionUUID->"aa97627d-7006-4d98-89bc-ca170750a8c5"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


